Black Box Lie Group Preconditioners for SGD

A matrix free and a low rank approximation preconditioner are proposed to accelerate the convergence of stochastic gradient descent (SGD) by exploiting curvature information sampled from Hessian-vector products or finite differences of parameters and gradients similar to the BFGS algorithm. Both preconditioners are fitted with an online updating manner minimizing a criterion that is free of line search and robust to stochastic gradient noise, and further constrained to be on certain connected Lie groups to preserve their corresponding symmetry or invariance, e.g., orientation of coordinates by the connected general linear group with positive determinants. The Lie group's equivariance property facilitates preconditioner fitting, and its invariance property saves any need of damping, which is common in second-order optimizers, but difficult to tune. The learning rate for parameter updating and step size for preconditioner fitting are naturally normalized, and their default values work well in most situations.

==> cifar10_results.m <==
clc

% sgd, stage scheduler, with shortcut connection
train = [
    [30.27, 46.394, 56.44, 64.546, 70.742, 75.288, 78.206, 79.998, 81.062, 81.852, 82.536, 83.2, 83.89, 84.25, 84.642, 85.304, 85.366, 85.834, 85.68, 86.028, 86.276, 86.702, 86.7, 86.838, 87.008, 86.972, 87.37, 87.256, 87.368, 87.682, 87.59, 87.82, 87.618, 87.906, 87.868, 88.098, 87.77, 88.102, 88.108, 88.156, 88.336, 88.46, 88.046, 88.216, 88.378, 88.306, 88.498, 88.38, 88.606, 88.34, 88.77, 88.406, 88.81, 88.808, 88.566, 88.892, 88.766, 88.79, 88.764, 88.812, 88.87, 88.742, 88.85, 89.156, 88.774, 88.77, 88.88, 88.498, 88.794, 88.726, 89.028, 88.754, 89.262, 89.168, 88.738, 89.038, 89.188, 89.016, 89.294, 89.018, 89.268, 89.246, 88.928, 89.02, 89.064, 89.212, 89.104, 89.244, 89.182, 89.276, 89.312, 89.258, 89.276, 89.468, 89.222, 89.046, 89.208, 89.18, 89.35, 89.198, 89.594, 89.17, 89.43, 89.502, 89.336, 89.3, 89.194, 89.37, 89.256, 89.236, 89.368, 89.228, 89.616, 89.336, 89.274, 89.54, 89.426, 89.23, 89.4, 89.28, 89.414, 89.54, 89.53, 89.342, 89.404, 89.386, 89.346, 89.312, 89.266, 89.33, 89.722, 89.246, 89.364, 89.282, 89.586, 89.468, 89.41, 89.512, 89.51, 89.34, 94.608, 96.226, 96.808, 97.254, 97.594, 97.772, 98.08, 98.242, 98.408, 98.576, 98.722, 98.812, 98.808, 98.978, 98.904, 98.996, 98.962, 98.966, 98.954, 99.046, 98.89, 98.994, 98.864, 98.956, 98.814, 99.136, 99.046, 98.81, 98.994, 98.924, 98.842, 98.722, 98.604, 98.726, 98.776, 98.598, 98.868, 98.56, 98.4, 98.73, 99.39, 99.694, 99.766, 99.83, 99.862, 99.866, 99.882, 99.892, 99.9, 99.926, 99.926, 99.94, 99.946, 99.95, 99.94, 99.968, 99.946, 99.93, 99.958, 99.972],
    [29.15, 44.804, 53.884, 62.7, 68.13, 71.974, 75.722, 78.302, 80.122, 81.77, 82.108, 82.942, 83.702, 84.326, 84.286, 84.85, 85.134, 85.162, 85.59, 85.682, 86.102, 86.168, 86.496, 86.512, 86.742, 87.076, 86.902, 87.19, 87.222, 87.462, 87.696, 87.404, 87.516, 87.68, 87.906, 87.678, 88.216, 88.152, 87.994, 88.074, 88.114, 88.302, 88.128, 88.54, 88.214, 88.318, 88.432, 88.804, 88.472, 88.396, 88.468, 88.744, 88.666, 88.772, 88.402, 88.568, 88.572, 88.718, 88.706, 88.678, 88.806, 88.784, 88.618, 88.626, 88.842, 88.924, 88.7, 89.058, 88.618, 88.758, 88.85, 88.914, 88.812, 88.694, 88.894, 88.956, 88.99, 89.1, 88.99, 89.256, 89.1, 89.058, 89.362, 88.966, 89.062, 89.098, 89.188, 88.992, 89.146, 89.056, 89.236, 89.336, 89.034, 89.12, 89.424, 89.206, 89.44, 89.112, 89.208, 89.306, 89.37, 89.18, 89.32, 89.288, 89.35, 89.246, 89.338, 89.028, 89.194, 89.248, 89.496, 89.272, 89.31, 89.39, 89.128, 89.194, 89.234, 89.382, 89.368, 89.508, 89.15, 89.404, 89.01, 89.36, 89.608, 89.226, 89.34, 89.406, 89.29, 89.502, 89.394, 89.356, 89.302, 89.23, 89.392, 89.256, 89.352, 89.258, 89.34, 89.408, 94.31, 96.28, 96.712, 97.158, 97.554, 97.784, 97.988, 98.25, 98.424, 98.54, 98.74, 98.71, 98.816, 98.928, 98.83, 98.966, 98.958, 98.994, 99.132, 98.978, 98.984, 99.052, 99.048, 98.968, 98.952, 98.834, 98.91, 98.866, 98.942, 98.714, 98.764, 98.924, 98.76, 98.668, 98.712, 98.604, 98.798, 98.672, 98.548, 98.57, 99.304, 99.7, 99.784, 99.836, 99.834, 99.838, 99.896, 99.882, 99.904, 99.934, 99.92, 99.914, 99.962, 99.932, 99.94, 99.942, 99.95, 99.958, 99.956, 99.944],
    [26.542, 44.454, 54.252, 62.924, 68.132, 72.032, 76.238, 78.404, 80.382, 81.296, 82.376, 82.822, 83.628, 84.106, 84.356, 84.914, 85.502, 85.604, 85.938, 86.392, 86.396, 86.816, 86.884, 87.04, 87.012, 87.15, 87.426, 87.836, 87.274, 87.912, 87.602, 88.006, 88.032, 87.636, 88.112, 88.146, 88.3, 88.03, 88.042, 88.164, 88.134, 88.394, 88.366, 88.352, 88.63, 88.302, 88.5, 88.296, 88.68, 88.702, 88.5, 88.644, 88.566, 88.808, 88.588, 88.626, 88.808, 88.784, 88.572, 88.812, 88.746, 89.016, 89.004, 88.624, 88.8, 89.424, 89.206, 89.0, 89.178, 89.142, 88.82, 89.228, 89.008, 88.934, 89.074, 88.904, 89.17, 88.81, 89.128, 89.096, 89.218, 88.99, 89.082, 89.176, 88.97, 89.284, 89.244, 88.972, 88.976, 89.184, 89.204, 89.454, 89.322, 89.354, 89.164, 89.42, 89.196, 89.316, 89.27, 88.908, 89.532, 89.228, 89.328, 89.064, 89.144, 89.514, 89.22, 89.402, 89.326, 89.17, 89.396, 89.21, 89.174, 89.476, 89.358, 89.29, 89.104, 89.38, 89.384, 89.268, 89.378, 89.422, 89.43, 89.392, 89.404, 89.378, 89.14, 89.394, 89.374, 89.4, 89.694, 89.334, 89.406, 89.332, 89.456, 89.438, 89.538, 89.59, 89.584, 89.112, 94.44, 96.142, 96.686, 97.19, 97.59, 97.872, 98.034, 98.2, 98.38, 98.64, 98.732, 98.808, 98.822, 98.984, 98.912, 99.116, 99.016, 99.08, 99.074, 99.026, 99.07, 99.146, 99.066, 99.042, 99.036, 98.926, 99.098, 99.026, 98.976, 98.92, 98.85, 98.852, 98.842, 98.668, 98.612, 98.682, 98.68, 98.752, 98.544, 98.682, 99.428, 99.7, 99.774, 99.804, 99.834, 99.876, 99.884, 99.93, 99.9, 99.936, 99.92, 99.95, 99.944, 99.932, 99.94, 99.93, 99.958, 99.954, 99.966, 99.964],
    [31.676, 45.158, 54.038, 61.828, 67.192, 71.32, 75.304, 77.96, 79.568, 80.878, 81.88, 82.556, 83.234, 83.786, 84.286, 84.622, 84.938, 85.412, 85.876, 85.882, 86.238, 86.328, 86.656, 86.628, 86.876, 86.804, 87.372, 87.1, 87.362, 87.722, 87.462, 87.852, 87.686, 87.726, 87.852, 87.988, 88.094, 88.02, 88.158, 88.206, 88.204, 88.3, 88.51, 88.372, 88.476, 88.388, 88.666, 88.418, 88.776, 88.576, 88.648, 88.67, 88.798, 88.556, 88.872, 88.728, 88.718, 88.612, 88.97, 88.708, 88.706, 88.816, 88.976, 88.824, 88.886, 88.862, 88.95, 89.214, 88.842, 88.698, 88.95, 89.098, 89.128, 89.162, 89.028, 89.1, 88.996, 89.122, 89.172, 89.012, 89.122, 89.2, 88.988, 89.18, 89.124, 89.126, 89.168, 89.242, 89.174, 89.116, 89.286, 89.464, 88.98, 89.308, 89.304, 89.342, 89.288, 89.486, 89.134, 89.262, 89.392, 89.13, 89.332, 89.092, 89.276, 89.304, 89.41, 89.066, 89.422, 89.31, 89.322, 89.456, 89.318, 89.108, 89.54, 89.428, 89.662, 89.61, 89.204, 89.636, 89.334, 89.332, 89.296, 89.38, 89.374, 89.342, 89.432, 89.184, 89.728, 89.28, 89.522, 89.41, 89.378, 89.384, 89.41, 89.426, 89.56, 89.298, 89.378, 89.574, 94.686, 96.23, 96.84, 97.268, 97.674, 97.756, 98.092, 98.284, 98.45, 98.576, 98.658, 98.772, 98.842, 98.932, 98.914, 98.994, 99.028, 99.068, 99.02, 99.03, 99.036, 98.826, 98.942, 99.094, 98.98, 99.03, 99.002, 98.922, 98.852, 98.988, 98.76, 98.918, 98.806, 98.71, 98.77, 98.756, 98.622, 98.702, 98.538, 98.768, 99.428, 99.698, 99.78, 99.838, 99.866, 99.874, 99.89, 99.91, 99.934, 99.922, 99.932, 99.926, 99.914, 99.946, 99.956, 99.96, 99.946, 99.96, 99.964, 99.97],
    [34.19, 51.42, 62.478, 70.234, 75.124, 78.328, 79.902, 81.384, 82.61, 83.21, 83.75, 84.49, 84.91, 85.218, 85.294, 85.798, 85.878, 86.402, 86.446, 86.638, 86.968, 86.908, 87.268, 87.388, 87.052, 87.562, 87.754, 87.73, 87.96, 87.612, 88.014, 88.128, 87.812, 88.236, 88.344, 88.25, 88.148, 88.376, 88.29, 88.76, 88.394, 88.572, 88.448, 88.62, 88.558, 88.368, 88.696, 88.81, 88.566, 88.684, 88.592, 88.746, 88.52, 89.03, 88.59, 88.66, 88.666, 89.012, 88.876, 88.856, 88.78, 89.102, 88.78, 89.158, 89.03, 89.126, 88.976, 89.036, 89.042, 89.042, 88.942, 89.346, 89.018, 88.974, 89.222, 89.014, 89.006, 89.056, 88.972, 88.976, 89.112, 89.106, 89.452, 89.146, 89.192, 89.146, 89.144, 89.114, 89.496, 89.074, 88.956, 88.834, 89.402, 89.234, 89.242, 89.368, 89.43, 89.242, 89.276, 89.346, 89.326, 89.208, 89.324, 89.322, 89.38, 89.104, 89.128, 89.416, 89.632, 89.464, 89.516, 89.228, 89.196, 89.486, 89.318, 89.308, 89.378, 89.152, 89.596, 89.38, 89.192, 89.328, 89.532, 89.574, 89.35, 89.474, 89.42, 89.424, 89.512, 89.436, 89.442, 89.58, 89.45, 89.488, 89.426, 89.51, 89.4, 89.608, 89.456, 89.596, 94.778, 96.286, 97.022, 97.376, 97.648, 97.962, 98.156, 98.2, 98.48, 98.62, 98.804, 98.812, 98.896, 98.946, 98.976, 99.026, 99.072, 99.052, 99.19, 99.042, 99.098, 99.128, 98.998, 99.05, 98.984, 98.918, 98.944, 98.862, 98.892, 98.912, 98.826, 98.822, 98.698, 98.764, 98.698, 98.798, 98.702, 98.47, 98.646, 98.586, 99.36, 99.708, 99.788, 99.832, 99.866, 99.874, 99.88, 99.882, 99.91, 99.92, 99.92, 99.934, 99.936, 99.944, 99.948, 99.958, 99.952, 99.942, 99.952, 99.94],
    [29.466, 45.144, 55.268, 62.592, 68.17, 72.858, 76.598, 78.59, 80.286, 81.288, 82.29, 82.8, 83.664, 84.254, 84.466, 84.876, 85.298, 85.488, 85.914, 86.018, 86.384, 86.368, 86.798, 86.682, 86.892, 87.03, 87.076, 87.526, 87.474, 87.582, 87.814, 87.606, 87.494, 87.872, 87.958, 88.222, 88.088, 87.998, 88.322, 88.272, 88.49, 88.466, 88.266, 88.394, 88.244, 88.502, 88.43, 88.544, 88.7, 88.51, 88.46, 88.768, 88.938, 88.648, 88.434, 88.876, 88.782, 89.022, 89.096, 88.66, 89.018, 88.934, 88.884, 88.996, 88.876, 88.792, 88.85, 88.968, 88.856, 89.06, 88.942, 89.096, 89.15, 89.222, 89.066, 89.46, 89.14, 89.246, 89.136, 89.16, 89.052, 89.208, 89.142, 89.166, 89.532, 89.23, 89.418, 89.064, 89.306, 89.104, 89.082, 89.062, 89.254, 89.228, 89.244, 89.214, 89.238, 89.29, 89.382, 89.396, 89.348, 89.556, 89.388, 89.404, 89.006, 89.572, 89.394, 89.298, 89.406, 89.37, 89.16, 89.28, 89.182, 89.456, 89.556, 89.388, 89.546, 89.304, 89.326, 89.52, 89.608, 89.056, 89.5, 89.446, 89.422, 89.556, 89.404, 89.378, 89.356, 89.488, 89.304, 89.484, 89.62, 89.378, 89.602, 89.31, 89.538, 89.51, 89.37, 89.47, 94.484, 96.192, 96.688, 97.282, 97.53, 97.922, 98.136, 98.25, 98.452, 98.584, 98.608, 98.77, 98.85, 98.912, 99.108, 98.938, 99.114, 99.082, 99.05, 99.14, 99.012, 99.036, 98.972, 99.13, 98.948, 98.974, 99.086, 99.012, 98.998, 98.874, 98.906, 98.82, 98.776, 98.876, 98.556, 98.636, 98.54, 98.606, 98.692, 98.64, 99.37, 99.662, 99.754, 99.844, 99.844, 99.874, 99.86, 99.874, 99.904, 99.934, 99.934, 99.936, 99.942, 99.94, 99.95, 99.944, 99.948, 99.934, 99.966, 99.96],
    [30.702, 47.398, 57.578, 65.402, 71.064, 75.826, 78.562, 80.204, 81.618, 82.37, 82.858, 83.718, 84.048, 84.648, 84.724, 85.386, 85.546, 86.036, 86.26, 86.36, 86.424, 86.882, 86.844, 87.226, 87.16, 87.142, 87.614, 87.728, 87.56, 87.694, 87.512, 87.878, 87.784, 87.938, 87.93, 88.218, 88.014, 88.242, 88.198, 88.184, 88.538, 88.43, 88.33, 88.246, 88.286, 88.73, 88.336, 88.676, 88.432, 88.846, 88.452, 88.65, 88.68, 88.656, 88.648, 88.836, 88.58, 88.822, 88.67, 88.724, 88.924, 89.134, 88.804, 88.802, 88.774, 88.89, 88.812, 88.71, 88.828, 89.012, 89.096, 89.032, 88.782, 89.084, 89.118, 88.888, 88.866, 89.154, 89.39, 88.966, 89.246, 88.906, 89.208, 89.244, 88.914, 89.16, 89.066, 89.05, 88.784, 89.216, 89.238, 89.276, 89.3, 89.16, 89.346, 89.366, 89.118, 89.092, 89.334, 89.314, 89.396, 89.246, 89.362, 89.384, 89.102, 89.144, 89.274, 89.288, 89.194, 89.514, 89.162, 89.436, 89.034, 89.434, 89.092, 89.318, 89.226, 89.476, 89.46, 89.26, 89.324, 89.398, 89.312, 89.42, 89.646, 89.544, 89.166, 89.378, 89.34, 89.418, 89.296, 89.414, 89.608, 89.32, 89.29, 89.376, 89.18, 89.736, 89.356, 89.43, 94.67, 96.212, 96.878, 97.208, 97.5, 97.834, 98.096, 98.312, 98.472, 98.604, 98.676, 98.73, 98.788, 98.968, 99.002, 99.078, 98.986, 98.952, 99.164, 99.072, 99.036, 99.122, 98.952, 98.916, 98.952, 98.954, 98.866, 98.896, 98.808, 98.914, 98.818, 98.928, 98.782, 98.78, 98.712, 98.694, 98.784, 98.702, 98.426, 98.656, 99.366, 99.67, 99.73, 99.768, 99.868, 99.824, 99.878, 99.912, 99.9, 99.908, 99.918, 99.916, 99.94, 99.952, 99.944, 99.958, 99.946, 99.96, 99.95, 99.966],
    [29.688, 45.896, 55.846, 63.47, 69.054, 74.372, 77.584, 79.722, 81.106, 81.776, 82.716, 83.396, 84.042, 84.274, 84.704, 85.198, 85.466, 85.742, 85.828, 86.146, 86.286, 86.856, 86.666, 86.866, 87.026, 87.114, 87.296, 87.384, 87.61, 87.578, 87.556, 87.944, 87.68, 87.622, 87.688, 88.092, 88.126, 88.138, 88.192, 88.124, 88.236, 88.018, 88.276, 88.502, 88.266, 88.408, 88.592, 88.316, 88.54, 88.604, 88.368, 88.522, 88.76, 88.758, 88.56, 88.774, 88.642, 88.948, 88.902, 88.876, 88.822, 88.92, 88.966, 88.852, 88.81, 88.946, 88.85, 89.154, 89.124, 89.064, 89.188, 89.058, 89.014, 89.008, 88.914, 89.098, 88.87, 89.332, 89.124, 89.13, 88.88, 89.182, 89.21, 88.904, 89.174, 89.272, 89.19, 88.888, 89.032, 89.236, 89.156, 89.44, 89.146, 89.252, 89.078, 89.324, 89.248, 89.136, 89.37, 89.32, 89.08, 89.324, 89.334, 89.28, 89.256, 89.306, 89.286, 89.264, 89.336, 89.216, 89.336, 89.27, 89.198, 89.558, 89.302, 89.292, 89.186, 89.136, 89.296, 89.294, 89.352, 89.322, 89.578, 89.234, 89.344, 89.528, 89.328, 89.188, 89.478, 89.308, 89.412, 89.334, 89.48, 89.24, 89.22, 89.332, 89.368, 89.208, 89.454, 89.408, 94.576, 96.444, 96.788, 97.18, 97.522, 97.926, 98.052, 98.35, 98.406, 98.622, 98.7, 98.808, 98.678, 98.946, 98.936, 98.996, 98.9, 98.952, 99.058, 99.076, 99.02, 98.976, 99.002, 99.092, 98.866, 99.14, 98.854, 99.012, 98.82, 98.888, 98.756, 98.884, 98.846, 98.75, 98.716, 98.75, 98.652, 98.574, 98.528, 98.608, 99.342, 99.638, 99.724, 99.816, 99.844, 99.872, 99.904, 99.916, 99.896, 99.906, 99.924, 99.94, 99.942, 99.928, 99.938, 99.95, 99.954, 99.96, 99.964, 99.958],
    [30.028, 45.714, 55.282, 62.708, 68.472, 73.848, 77.044, 79.45, 80.57, 81.676, 82.496, 83.258, 83.84, 84.212, 84.82, 84.972, 85.622, 85.486, 85.922, 86.498, 86.586, 86.786, 86.872, 86.958, 86.926, 87.408, 87.318, 87.366, 87.43, 87.454, 87.754, 87.732, 87.708, 87.976, 87.794, 88.052, 87.93, 88.09, 88.21, 88.72, 88.458, 88.198, 88.146, 88.272, 88.702, 88.472, 88.506, 88.628, 88.468, 88.766, 88.384, 88.714, 88.54, 88.73, 88.556, 88.534, 88.61, 88.884, 88.608, 88.788, 88.836, 88.726, 88.702, 88.8, 88.988, 89.208, 88.774, 88.98, 89.058, 89.146, 88.818, 88.892, 89.126, 89.088, 89.016, 88.992, 89.192, 89.19, 89.168, 89.002, 89.104, 89.086, 89.162, 89.118, 89.064, 89.148, 88.986, 89.332, 89.328, 88.86, 89.228, 89.406, 89.266, 89.294, 89.048, 89.016, 89.432, 89.182, 89.216, 88.988, 89.172, 89.276, 89.37, 89.218, 89.48, 89.432, 89.4, 89.392, 89.528, 89.174, 89.416, 89.246, 89.312, 89.6, 89.268, 89.456, 89.244, 89.572, 89.464, 89.306, 89.338, 89.512, 89.574, 89.412, 89.58, 89.478, 89.208, 89.422, 89.48, 89.574, 89.354, 89.404, 89.538, 89.252, 89.426, 89.348, 89.768, 89.422, 89.442, 89.402, 94.638, 96.304, 96.862, 97.252, 97.76, 97.936, 98.104, 98.326, 98.454, 98.586, 98.758, 98.8, 98.788, 98.892, 98.892, 99.086, 98.986, 99.042, 99.174, 99.084, 99.118, 99.092, 99.138, 99.082, 99.082, 98.934, 98.948, 99.112, 98.856, 98.776, 98.896, 98.69, 98.908, 98.77, 98.634, 98.702, 98.744, 98.532, 98.712, 98.756, 99.41, 99.764, 99.79, 99.824, 99.88, 99.888, 99.888, 99.92, 99.898, 99.938, 99.932, 99.94, 99.936, 99.928, 99.958, 99.954, 99.924, 99.966, 99.97, 99.966],
    [21.144, 37.1, 48.87, 57.466, 64.604, 70.38, 74.722, 77.992, 79.662, 80.74, 82.016, 82.382, 83.234, 84.044, 84.312, 84.77, 85.182, 85.492, 85.716, 86.07, 86.32, 86.308, 86.548, 86.786, 86.724, 87.074, 87.076, 87.448, 87.526, 87.562, 87.508, 87.43, 87.802, 87.842, 87.95, 87.978, 87.956, 88.084, 88.006, 88.144, 88.274, 88.372, 88.334, 88.392, 88.388, 88.348, 88.496, 88.63, 88.36, 88.68, 88.774, 88.51, 88.742, 88.806, 88.556, 89.008, 88.584, 88.644, 88.756, 88.988, 88.656, 89.118, 88.768, 88.732, 89.062, 88.91, 88.724, 89.074, 89.076, 88.91, 89.228, 89.104, 89.088, 89.028, 88.816, 88.976, 88.984, 89.342, 89.27, 88.862, 89.124, 88.65, 88.956, 89.21, 89.166, 89.322, 88.908, 89.354, 89.286, 89.024, 89.354, 89.246, 89.184, 89.326, 89.224, 89.184, 89.192, 89.262, 89.236, 89.196, 89.502, 89.042, 89.236, 89.35, 89.512, 88.976, 89.378, 89.306, 89.224, 89.386, 89.372, 89.294, 89.328, 89.314, 89.508, 89.328, 89.226, 89.436, 89.172, 89.426, 89.468, 89.39, 89.424, 89.15, 89.18, 89.59, 89.268, 89.47, 89.542, 89.15, 89.572, 89.484, 89.314, 89.432, 89.46, 89.644, 89.52, 89.176, 89.562, 89.36, 94.55, 96.23, 96.852, 97.12, 97.496, 97.79, 98.046, 98.218, 98.384, 98.594, 98.614, 98.724, 98.744, 98.972, 98.994, 98.968, 99.02, 99.058, 99.108, 99.014, 99.024, 99.096, 98.944, 98.9, 99.076, 98.928, 99.104, 98.838, 99.0, 98.734, 98.898, 98.762, 98.92, 98.912, 98.786, 98.72, 98.606, 98.57, 98.608, 98.534, 99.304, 99.718, 99.784, 99.814, 99.86, 99.858, 99.89, 99.896, 99.92, 99.91, 99.912, 99.944, 99.94, 99.934, 99.942, 99.944, 99.936, 99.964, 99.956, 99.958],
    [26.98, 42.586, 52.922, 60.348, 65.92, 69.916, 73.912, 76.894, 78.88, 80.274, 80.922, 81.942, 82.456, 83.172, 83.512, 84.308, 84.786, 84.674, 85.158, 85.38, 85.772, 85.754, 86.162, 86.438, 86.652, 86.876, 86.884, 87.104, 87.13, 87.084, 87.212, 87.356, 87.478, 87.62, 87.616, 87.588, 87.888, 87.824, 88.03, 88.008, 88.094, 87.942, 88.152, 88.414, 88.238, 88.188, 88.492, 88.45, 88.508, 88.414, 88.202, 88.336, 88.306, 88.866, 88.47, 88.596, 88.754, 88.68, 88.724, 88.71, 88.588, 88.868, 88.706, 88.964, 88.966, 88.85, 88.974, 88.768, 88.914, 88.722, 89.046, 88.768, 88.836, 89.044, 88.99, 88.994, 88.92, 88.888, 88.956, 89.21, 88.942, 88.848, 89.246, 89.036, 89.078, 88.924, 89.174, 88.958, 89.106, 89.132, 88.954, 89.374, 89.186, 89.282, 89.008, 89.11, 89.16, 89.172, 89.098, 88.914, 89.154, 89.086, 89.044, 89.18, 89.27, 89.416, 88.986, 89.472, 89.282, 89.22, 89.208, 89.418, 89.226, 89.332, 89.398, 89.398, 89.166, 89.192, 89.07, 89.286, 89.298, 89.312, 89.37, 89.462, 89.176, 89.272, 89.392, 89.51, 89.32, 89.304, 89.594, 89.418, 89.43, 89.352, 89.364, 89.518, 89.47, 89.172, 89.274, 89.32, 94.546, 96.184, 96.714, 97.208, 97.52, 97.798, 98.114, 98.294, 98.414, 98.682, 98.65, 98.852, 98.868, 98.936, 98.942, 98.966, 99.034, 98.89, 99.032, 99.04, 98.992, 99.014, 99.06, 99.016, 99.074, 99.07, 98.88, 98.918, 98.99, 98.88, 98.94, 98.84, 98.7, 98.788, 98.648, 98.736, 98.624, 98.584, 98.782, 98.516, 99.396, 99.676, 99.802, 99.828, 99.868, 99.896, 99.878, 99.9, 99.904, 99.912, 99.962, 99.892, 99.918, 99.938, 99.928, 99.946, 99.95, 99.942, 99.948, 99.97],
    [28.238, 42.946, 52.84, 61.836, 67.736, 71.722, 75.726, 77.974, 80.13, 81.266, 82.012, 82.982, 83.552, 84.268, 84.374, 84.658, 85.332, 85.332, 85.742, 86.292, 86.272, 86.766, 86.728, 86.972, 87.024, 86.984, 87.244, 87.34, 87.504, 87.34, 87.762, 87.644, 87.778, 87.984, 88.002, 88.244, 87.704, 88.056, 88.306, 88.218, 88.28, 88.242, 88.206, 88.462, 88.558, 88.458, 88.384, 88.81, 88.828, 88.802, 88.808, 88.752, 88.666, 88.614, 88.696, 88.842, 88.69, 88.61, 88.824, 88.91, 88.76, 88.826, 88.972, 88.818, 89.22, 88.838, 88.954, 89.236, 88.922, 89.076, 88.852, 89.224, 89.028, 89.198, 88.934, 89.296, 89.224, 89.116, 89.102, 89.318, 89.226, 89.216, 88.956, 89.01, 89.052, 89.148, 89.24, 89.202, 89.178, 89.156, 89.344, 89.21, 89.154, 89.142, 89.326, 88.932, 89.056, 89.286, 89.518, 89.36, 89.196, 89.132, 89.25, 89.298, 89.2, 89.54, 89.144, 89.292, 89.466, 89.448, 89.166, 89.44, 89.46, 89.1, 89.594, 89.6, 89.112, 89.328, 89.542, 89.19, 89.39, 89.548, 89.38, 89.388, 89.478, 89.442, 89.496, 89.39, 89.46, 89.438, 89.598, 89.292, 89.456, 89.394, 89.378, 89.474, 89.6, 89.32, 89.268, 89.23, 94.664, 96.154, 96.784, 97.198, 97.52, 97.774, 98.014, 98.216, 98.53, 98.598, 98.732, 98.702, 98.878, 98.888, 98.962, 99.072, 98.934, 99.058, 99.074, 99.036, 99.03, 99.032, 99.088, 99.036, 98.99, 99.108, 99.012, 98.856, 98.938, 98.784, 98.812, 98.814, 98.786, 98.688, 98.77, 98.922, 98.61, 98.672, 98.606, 98.572, 99.43, 99.71, 99.752, 99.852, 99.868, 99.902, 99.9, 99.926, 99.902, 99.94, 99.932, 99.936, 99.934, 99.956, 99.954, 99.95, 99.958, 99.96, 99.958, 99.964],
    [32.216, 47.796, 58.822, 66.1, 71.724, 75.78, 78.442, 80.084, 81.112, 82.08, 83.076, 83.35, 84.126, 84.576, 84.712, 85.056, 85.392, 85.8, 85.934, 86.134, 86.542, 86.68, 86.882, 87.194, 87.06, 87.1, 87.328, 87.426, 87.332, 87.602, 87.504, 87.8, 87.936, 87.756, 87.962, 88.07, 88.152, 88.142, 88.448, 87.972, 88.348, 88.438, 88.24, 88.456, 88.42, 88.424, 88.53, 88.542, 88.596, 88.44, 88.492, 88.646, 88.784, 88.5, 88.868, 88.706, 88.906, 88.884, 88.728, 88.654, 88.974, 88.85, 88.852, 88.882, 88.88, 89.174, 88.966, 88.85, 88.934, 88.838, 88.748, 88.938, 88.962, 88.808, 88.852, 89.21, 88.842, 89.154, 89.234, 89.194, 89.24, 89.094, 88.99, 89.272, 89.184, 89.004, 89.144, 89.232, 89.174, 89.238, 89.29, 89.166, 89.252, 89.434, 89.34, 89.26, 89.162, 89.29, 89.502, 89.218, 89.088, 89.304, 89.444, 89.396, 89.034, 89.172, 89.384, 89.516, 89.534, 89.318, 89.33, 89.458, 89.286, 89.448, 89.468, 89.298, 89.414, 89.272, 89.45, 89.292, 89.444, 89.392, 89.268, 89.478, 89.364, 89.242, 89.336, 89.364, 89.268, 89.558, 89.48, 89.336, 89.346, 89.542, 89.466, 89.518, 89.286, 89.486, 89.206, 89.498, 94.458, 96.128, 96.764, 97.25, 97.564, 97.728, 98.116, 98.3, 98.48, 98.59, 98.76, 98.802, 98.886, 98.876, 98.962, 99.004, 99.02, 98.944, 99.044, 99.032, 99.176, 99.08, 98.934, 99.16, 99.008, 98.968, 98.954, 98.926, 98.804, 98.88, 98.82, 98.754, 98.632, 98.882, 98.754, 98.876, 98.734, 98.554, 98.706, 98.566, 99.344, 99.664, 99.77, 99.838, 99.854, 99.856, 99.89, 99.882, 99.914, 99.9, 99.928, 99.97, 99.95, 99.946, 99.932, 99.954, 99.936, 99.958, 99.952, 99.95],
    [27.982, 43.61, 52.776, 61.532, 67.598, 72.984, 76.468, 78.984, 80.318, 81.422, 81.93, 83.04, 83.396, 84.088, 84.664, 84.994, 85.174, 85.364, 85.74, 85.998, 86.326, 86.42, 86.57, 86.996, 86.846, 86.89, 87.532, 87.27, 87.482, 87.528, 87.566, 87.544, 87.692, 87.914, 87.902, 88.034, 88.106, 88.194, 88.312, 87.932, 88.178, 88.322, 88.142, 88.314, 88.296, 88.532, 88.61, 88.472, 88.648, 88.688, 88.66, 88.506, 88.47, 88.806, 88.502, 88.608, 88.766, 88.738, 88.948, 88.906, 88.8, 88.876, 88.902, 88.81, 88.854, 88.972, 88.74, 88.928, 88.882, 88.976, 88.992, 88.928, 89.08, 88.794, 88.908, 88.836, 88.916, 88.894, 89.194, 88.786, 89.096, 89.2, 89.064, 89.21, 89.116, 89.146, 89.2, 89.078, 89.124, 89.034, 89.424, 89.352, 88.95, 89.442, 89.26, 89.156, 89.516, 89.362, 89.378, 89.25, 89.418, 89.332, 89.078, 89.444, 89.362, 89.314, 89.29, 89.284, 89.084, 89.348, 89.094, 89.32, 89.35, 89.296, 89.456, 89.184, 89.314, 89.612, 89.406, 89.39, 89.662, 89.408, 89.382, 89.466, 89.202, 89.254, 89.202, 89.386, 89.656, 89.416, 89.364, 89.57, 89.52, 89.546, 89.482, 89.366, 89.394, 89.394, 89.474, 89.462, 94.736, 96.354, 96.986, 97.364, 97.504, 97.748, 98.068, 98.194, 98.386, 98.592, 98.702, 98.886, 98.94, 98.92, 98.936, 99.044, 98.958, 98.986, 99.012, 99.166, 98.982, 99.078, 99.038, 98.988, 99.032, 98.832, 98.936, 98.904, 98.956, 99.006, 98.864, 98.808, 98.81, 98.676, 98.702, 98.76, 98.816, 98.592, 98.662, 98.642, 99.35, 99.668, 99.732, 99.834, 99.866, 99.864, 99.906, 99.876, 99.926, 99.914, 99.922, 99.938, 99.93, 99.926, 99.948, 99.946, 99.932, 99.956, 99.958, 99.97],
    [33.548, 50.454, 60.78, 68.062, 73.746, 77.468, 79.546, 80.792, 81.6, 82.77, 83.21, 83.724, 84.27, 84.592, 84.932, 85.396, 85.82, 85.95, 86.152, 86.578, 86.662, 86.908, 86.844, 87.032, 87.148, 87.542, 87.382, 87.56, 87.774, 87.68, 87.692, 87.886, 88.14, 87.922, 88.252, 87.982, 88.184, 88.116, 88.372, 88.406, 88.29, 88.386, 88.212, 88.488, 88.646, 88.518, 88.582, 88.692, 88.564, 88.668, 88.778, 88.618, 88.824, 88.806, 88.528, 88.91, 88.848, 88.804, 88.584, 88.876, 89.066, 88.912, 89.156, 88.872, 88.854, 89.018, 88.792, 89.212, 88.982, 88.888, 88.73, 89.188, 89.074, 89.126, 88.906, 89.08, 89.168, 89.098, 88.998, 89.256, 88.868, 89.116, 89.412, 88.982, 89.33, 89.036, 89.232, 89.264, 89.112, 89.422, 89.282, 89.262, 89.23, 89.278, 89.164, 89.364, 89.394, 89.37, 89.252, 89.248, 89.324, 89.134, 89.21, 89.26, 89.35, 89.096, 89.154, 89.494, 89.298, 89.418, 89.238, 89.41, 89.344, 89.352, 89.42, 89.408, 89.486, 89.532, 89.488, 89.42, 89.358, 89.45, 89.236, 89.208, 89.572, 89.454, 89.252, 89.602, 89.242, 89.36, 89.31, 89.384, 89.572, 89.352, 89.49, 89.556, 89.576, 89.358, 89.374, 89.496, 94.61, 96.304, 96.896, 97.298, 97.54, 97.818, 98.078, 98.336, 98.442, 98.594, 98.714, 98.818, 98.782, 98.862, 98.996, 98.984, 99.058, 99.094, 98.964, 98.908, 99.016, 99.124, 99.106, 98.944, 99.008, 98.946, 99.048, 98.8, 98.946, 98.846, 98.844, 98.848, 98.948, 98.81, 98.662, 98.748, 98.706, 98.72, 98.81, 98.604, 99.374, 99.694, 99.814, 99.82, 99.86, 99.888, 99.882, 99.868, 99.914, 99.918, 99.944, 99.934, 99.946, 99.948, 99.948, 99.952, 99.966, 99.95, 99.936, 99.978],
    [32.684, 50.292, 61.524, 69.268, 74.562, 77.73, 80.184, 81.486, 82.342, 83.03, 83.516, 84.448, 84.718, 85.122, 85.238, 85.806, 85.936, 86.354, 86.404, 86.472, 86.726, 86.78, 87.054, 87.194, 87.658, 87.286, 87.556, 87.692, 87.688, 87.894, 87.918, 88.166, 87.85, 87.974, 87.822, 88.226, 88.252, 88.312, 88.254, 88.558, 88.376, 88.294, 88.538, 88.512, 88.552, 88.732, 88.78, 88.508, 88.786, 88.808, 88.718, 88.9, 88.806, 88.81, 88.79, 88.804, 88.866, 88.984, 88.786, 88.568, 88.974, 88.856, 89.08, 88.842, 88.854, 88.964, 89.17, 89.102, 89.096, 89.132, 88.884, 89.104, 88.854, 89.092, 89.228, 89.15, 89.016, 89.302, 89.068, 89.298, 89.262, 89.294, 89.208, 89.23, 89.362, 89.338, 89.35, 89.212, 89.144, 89.452, 89.364, 89.304, 89.252, 89.252, 89.326, 89.246, 89.45, 89.452, 89.398, 89.176, 89.246, 89.202, 89.08, 89.556, 89.308, 89.342, 89.258, 89.276, 89.266, 89.368, 89.256, 89.126, 89.482, 89.246, 89.416, 89.518, 89.366, 89.302, 89.424, 89.292, 89.424, 89.35, 89.404, 89.478, 89.412, 89.47, 89.296, 89.394, 89.12, 89.476, 89.514, 89.256, 89.63, 89.374, 89.468, 89.49, 89.596, 89.566, 89.378, 89.144, 94.446, 96.138, 96.866, 97.19, 97.478, 97.822, 98.016, 98.344, 98.36, 98.61, 98.666, 98.736, 98.84, 98.918, 98.966, 98.918, 99.008, 99.02, 99.01, 99.052, 99.07, 99.004, 99.022, 98.912, 99.028, 98.962, 99.08, 98.956, 98.906, 98.944, 98.942, 98.866, 98.886, 98.704, 98.602, 98.628, 98.73, 98.622, 98.622, 98.48, 99.38, 99.698, 99.768, 99.828, 99.85, 99.88, 99.888, 99.922, 99.9, 99.914, 99.92, 99.93, 99.928, 99.954, 99.952, 99.952, 99.94, 99.964, 99.964, 99.972]
    ];
subplot(3,2,1); errorbar(mean(train,1), std(train, 1))

test = [
    [39.5, 48.49, 56.07, 66.71, 70.97, 76.01, 75.56, 78.33, 75.3, 75.87, 79.29, 72.29, 80.82, 80.32, 75.88, 79.78, 78.06, 83.87, 80.57, 82.49, 80.8, 83.09, 80.07, 74.85, 82.99, 81.19, 82.84, 83.46, 80.93, 80.96, 85.81, 82.04, 82.67, 83.05, 84.41, 85.3, 85.43, 79.72, 86.09, 82.9, 85.22, 82.74, 81.25, 85.09, 77.59, 85.05, 85.1, 83.63, 82.36, 84.76, 81.7, 85.28, 84.53, 86.08, 82.94, 83.7, 83.23, 85.12, 84.33, 85.33, 84.6, 84.58, 84.27, 84.01, 84.05, 79.57, 82.3, 83.1, 81.16, 84.36, 85.55, 84.95, 85.81, 84.98, 82.08, 81.06, 85.62, 86.0, 86.48, 85.73, 85.12, 84.3, 85.08, 78.95, 83.65, 84.37, 83.38, 86.41, 74.42, 81.01, 82.32, 85.99, 85.01, 81.72, 77.12, 84.24, 82.98, 85.25, 81.95, 83.92, 84.15, 86.13, 88.07, 82.16, 86.46, 85.99, 85.63, 85.69, 82.51, 84.45, 82.07, 83.83, 83.64, 85.37, 85.75, 86.0, 78.45, 81.43, 82.14, 84.83, 85.66, 85.75, 85.46, 79.48, 82.73, 77.69, 85.13, 84.5, 85.51, 86.22, 85.76, 86.36, 84.15, 84.07, 82.19, 83.77, 85.76, 82.89, 86.39, 85.17, 93.08, 93.63, 93.59, 93.87, 94.11, 94.08, 94.0, 93.94, 93.92, 94.12, 94.04, 94.16, 93.99, 93.81, 93.7, 94.18, 94.31, 94.19, 93.99, 93.76, 94.09, 93.66, 93.66, 93.84, 93.76, 93.9, 93.5, 93.2, 93.31, 93.04, 93.82, 93.07, 93.58, 92.73, 92.87, 93.35, 93.06, 93.05, 92.84, 93.22, 94.51, 94.69, 94.66, 94.8, 94.95, 94.87, 94.92, 94.99, 95.0, 94.98, 95.07, 95.11, 95.08, 95.05, 94.93, 95.01, 95.01, 95.08, 95.03, 95.05],
    [37.24, 49.58, 54.1, 66.97, 67.36, 73.2, 72.89, 76.89, 78.55, 77.51, 79.83, 78.45, 79.16, 70.99, 80.59, 80.55, 80.87, 80.83, 81.28, 76.63, 84.54, 84.46, 82.81, 83.88, 84.17, 79.4, 82.18, 84.49, 84.7, 81.11, 83.67, 81.91, 84.51, 81.71, 83.26, 85.74, 82.81, 84.84, 82.46, 84.01, 83.93, 85.66, 80.54, 82.88, 84.74, 85.81, 81.75, 78.71, 83.89, 81.05, 85.16, 82.0, 84.04, 81.32, 84.31, 83.68, 83.56, 85.17, 81.75, 85.31, 84.32, 82.34, 85.44, 86.06, 84.43, 84.3, 85.7, 84.74, 85.13, 82.4, 86.52, 81.98, 80.8, 84.9, 82.06, 83.57, 86.5, 81.92, 82.46, 81.18, 82.56, 85.13, 83.3, 84.82, 85.0, 85.4, 84.83, 84.16, 84.68, 83.95, 82.04, 85.31, 84.44, 81.01, 84.25, 80.93, 78.61, 83.72, 83.69, 85.15, 84.52, 81.98, 84.27, 86.67, 84.21, 80.44, 84.98, 84.24, 86.21, 87.38, 85.09, 84.65, 84.65, 85.74, 82.97, 83.47, 84.0, 85.73, 83.6, 84.57, 79.15, 83.2, 84.47, 82.47, 81.84, 85.04, 82.83, 82.56, 79.3, 86.78, 86.95, 85.55, 84.63, 84.42, 82.16, 84.31, 83.14, 85.15, 86.13, 82.45, 92.94, 93.47, 93.29, 93.53, 93.98, 93.92, 94.06, 93.78, 93.87, 93.83, 93.89, 93.83, 94.04, 93.64, 94.09, 93.77, 93.54, 93.97, 93.97, 93.64, 93.7, 93.75, 93.62, 93.43, 93.61, 93.65, 93.59, 93.29, 93.18, 93.31, 93.52, 93.31, 93.16, 92.98, 93.18, 92.96, 92.43, 93.23, 92.77, 92.94, 94.65, 94.76, 94.87, 94.91, 94.94, 94.87, 94.98, 94.8, 94.89, 95.08, 94.91, 94.91, 94.99, 94.89, 94.97, 95.0, 95.03, 94.97, 94.97, 95.03],
    [38.05, 47.28, 51.83, 59.29, 66.62, 70.49, 75.37, 72.89, 76.3, 76.43, 78.0, 80.32, 78.24, 74.28, 82.64, 81.38, 81.77, 79.94, 79.57, 80.98, 83.41, 78.23, 86.03, 84.69, 82.85, 82.31, 80.97, 81.33, 84.75, 81.38, 84.72, 83.45, 83.08, 82.71, 82.75, 78.39, 84.75, 81.76, 75.67, 79.88, 80.7, 83.39, 85.56, 85.16, 81.34, 84.68, 80.25, 84.0, 81.54, 81.07, 81.45, 85.12, 84.9, 83.66, 81.33, 86.07, 84.48, 85.01, 81.85, 85.41, 80.95, 84.73, 82.0, 85.23, 84.9, 84.37, 84.28, 83.33, 85.45, 84.32, 82.17, 84.69, 84.84, 74.75, 83.76, 84.62, 85.48, 83.73, 79.31, 83.15, 81.9, 81.52, 80.82, 83.88, 83.4, 86.0, 85.2, 81.75, 81.17, 82.11, 81.82, 84.6, 84.07, 83.61, 82.03, 84.56, 85.84, 85.37, 85.73, 85.23, 84.72, 84.09, 82.6, 83.45, 79.94, 79.34, 83.61, 84.82, 83.17, 86.97, 85.56, 84.17, 86.15, 83.68, 85.65, 84.82, 85.78, 86.24, 82.13, 86.16, 83.48, 83.51, 85.69, 75.89, 83.65, 84.06, 84.35, 84.67, 82.64, 87.23, 84.6, 80.62, 85.96, 82.26, 83.76, 80.18, 86.29, 84.34, 85.48, 84.5, 93.2, 93.52, 93.81, 93.86, 94.02, 93.81, 94.1, 94.07, 94.12, 93.99, 93.87, 93.88, 93.83, 93.81, 94.0, 93.47, 94.24, 93.73, 93.72, 93.87, 94.47, 93.84, 93.62, 93.82, 93.76, 93.33, 93.6, 93.72, 93.26, 92.88, 93.34, 92.97, 92.89, 93.34, 93.12, 93.75, 92.79, 93.46, 93.11, 93.06, 94.74, 94.84, 94.94, 94.98, 95.03, 95.16, 94.96, 94.96, 95.11, 95.09, 95.03, 94.96, 95.18, 95.18, 95.13, 95.06, 95.04, 95.15, 95.14, 95.15],
    [36.34, 48.32, 57.61, 64.91, 64.51, 71.93, 72.67, 76.28, 74.42, 75.78, 80.66, 77.39, 76.25, 78.68, 82.76, 81.33, 77.03, 80.1, 82.11, 83.17, 83.78, 73.82, 82.7, 80.29, 81.47, 82.35, 82.58, 82.8, 84.41, 81.97, 83.98, 82.78, 83.66, 84.2, 82.31, 81.55, 80.71, 83.46, 83.72, 84.4, 85.71, 85.42, 84.05, 83.99, 82.79, 79.15, 84.49, 85.98, 83.7, 80.65, 85.63, 84.08, 84.63, 82.83, 83.84, 83.13, 83.19, 84.52, 81.03, 80.39, 83.75, 86.48, 84.83, 83.41, 82.14, 84.74, 81.63, 82.57, 83.07, 83.06, 82.34, 85.99, 84.37, 87.35, 83.08, 85.59, 85.54, 82.82, 84.69, 86.17, 84.54, 82.62, 85.59, 82.7, 74.22, 79.46, 86.81, 83.16, 86.48, 85.59, 84.82, 78.53, 85.66, 84.33, 86.4, 84.95, 83.28, 83.76, 83.98, 83.35, 83.44, 85.39, 84.48, 82.93, 81.53, 82.39, 86.23, 84.88, 85.73, 86.29, 84.45, 85.49, 85.25, 81.31, 84.99, 81.42, 86.27, 84.77, 83.79, 85.54, 80.92, 84.08, 86.44, 82.98, 84.88, 87.14, 79.32, 83.16, 83.45, 83.65, 85.66, 82.94, 86.21, 80.24, 86.75, 84.02, 84.66, 83.03, 83.94, 83.26, 93.43, 93.49, 93.74, 93.86, 93.8, 93.67, 94.04, 94.05, 94.01, 94.17, 93.99, 93.91, 94.01, 93.78, 93.89, 93.48, 93.68, 93.98, 93.68, 94.21, 93.63, 93.63, 93.98, 93.85, 93.77, 93.71, 93.7, 93.35, 92.94, 93.53, 93.34, 93.64, 93.1, 93.21, 93.34, 92.95, 93.25, 92.99, 93.04, 93.21, 94.35, 94.5, 94.69, 94.78, 94.93, 94.83, 94.73, 94.85, 94.87, 94.93, 94.98, 95.0, 94.99, 95.13, 95.11, 95.07, 95.06, 95.08, 95.07, 94.99],
    [44.87, 52.49, 63.57, 62.93, 75.28, 74.2, 75.23, 78.48, 71.51, 81.06, 80.58, 80.41, 81.43, 82.31, 80.6, 80.92, 76.6, 82.9, 82.26, 80.57, 83.77, 78.98, 81.08, 80.05, 82.81, 84.26, 85.42, 81.61, 81.76, 83.98, 84.11, 79.61, 81.56, 84.75, 81.75, 79.32, 84.01, 83.66, 77.05, 74.9, 82.06, 83.79, 82.85, 84.54, 85.68, 82.24, 83.06, 84.47, 84.59, 80.85, 83.97, 81.97, 86.22, 82.8, 81.58, 81.2, 82.79, 84.76, 86.23, 78.57, 79.84, 82.02, 82.42, 81.66, 84.14, 82.88, 85.34, 76.92, 83.94, 86.02, 83.57, 84.43, 83.46, 81.93, 84.81, 85.14, 86.84, 81.53, 79.09, 85.49, 85.3, 81.19, 81.14, 85.12, 86.32, 82.94, 81.32, 87.48, 82.21, 81.23, 84.58, 83.34, 83.1, 87.07, 82.83, 84.11, 83.98, 85.9, 86.14, 86.0, 85.7, 85.23, 68.61, 81.39, 85.81, 77.33, 84.07, 84.53, 85.78, 79.62, 85.28, 85.12, 86.57, 80.98, 81.52, 86.76, 82.75, 84.48, 82.47, 84.52, 82.45, 81.2, 85.78, 87.12, 81.45, 84.73, 84.27, 81.55, 85.22, 87.19, 85.5, 84.42, 78.06, 82.57, 83.67, 83.79, 83.83, 82.8, 84.22, 83.22, 92.95, 93.49, 94.04, 93.92, 94.15, 94.14, 94.15, 94.42, 94.37, 94.29, 94.19, 93.82, 94.3, 94.22, 94.24, 94.0, 93.46, 93.91, 93.84, 94.1, 93.81, 93.91, 94.07, 93.61, 93.89, 93.62, 93.8, 93.76, 93.49, 93.74, 93.17, 93.08, 93.58, 93.41, 93.08, 93.62, 93.37, 92.84, 92.97, 93.31, 94.7, 94.93, 94.82, 95.07, 95.09, 95.16, 95.08, 95.09, 95.02, 95.07, 95.1, 95.17, 95.21, 95.24, 95.16, 95.19, 95.21, 95.13, 95.2, 95.28],
    [42.07, 49.74, 55.09, 62.56, 65.11, 70.52, 75.11, 74.73, 77.34, 76.74, 78.35, 80.76, 80.2, 80.52, 81.75, 79.65, 83.41, 81.71, 81.35, 77.56, 81.4, 84.17, 84.94, 76.07, 82.12, 83.37, 83.29, 83.5, 81.82, 80.49, 82.43, 83.88, 75.19, 85.59, 85.52, 84.36, 81.09, 85.37, 84.27, 79.64, 78.54, 84.81, 84.81, 86.84, 83.58, 85.17, 78.15, 84.42, 80.39, 83.56, 82.92, 85.17, 85.99, 83.79, 83.46, 81.28, 85.41, 85.54, 81.77, 84.62, 84.36, 84.95, 79.33, 79.93, 84.61, 77.88, 84.32, 86.31, 82.53, 83.63, 83.25, 84.32, 81.14, 83.32, 86.24, 84.35, 81.34, 83.39, 84.83, 84.02, 82.43, 85.05, 79.86, 84.9, 84.72, 84.8, 85.77, 85.44, 82.53, 84.91, 80.0, 86.0, 82.82, 85.32, 83.8, 83.27, 84.73, 85.74, 84.13, 84.39, 85.54, 82.85, 85.3, 83.17, 84.3, 84.98, 84.29, 84.27, 85.87, 83.38, 83.51, 82.97, 80.99, 83.92, 81.9, 88.73, 83.29, 84.3, 85.44, 81.45, 83.26, 85.66, 82.8, 85.53, 81.08, 84.32, 83.31, 80.52, 86.25, 84.62, 84.67, 83.95, 84.77, 82.29, 82.13, 83.54, 83.33, 83.53, 86.33, 77.45, 93.37, 93.87, 94.03, 93.66, 94.36, 94.22, 93.97, 94.21, 94.34, 94.21, 94.23, 94.24, 93.94, 94.05, 94.11, 93.86, 93.88, 93.77, 94.13, 94.16, 93.56, 93.79, 93.86, 93.79, 93.31, 93.81, 93.55, 93.74, 93.67, 93.35, 93.06, 93.55, 93.65, 92.75, 93.01, 92.68, 93.24, 93.04, 93.48, 92.96, 94.5, 94.58, 94.74, 94.9, 94.81, 94.86, 94.68, 94.8, 94.92, 94.82, 94.97, 95.12, 95.04, 95.09, 95.08, 95.13, 95.05, 95.06, 94.97, 95.11],
    [43.59, 51.57, 61.76, 61.87, 71.24, 74.23, 76.09, 77.11, 77.47, 76.22, 80.39, 80.44, 79.5, 81.92, 81.95, 77.66, 79.18, 83.35, 77.65, 81.5, 80.2, 83.01, 74.81, 82.28, 85.83, 84.43, 83.14, 84.16, 82.23, 76.19, 84.93, 84.78, 81.04, 82.83, 82.04, 81.22, 85.13, 84.87, 80.37, 84.89, 83.87, 80.86, 81.0, 78.92, 84.58, 83.45, 83.79, 84.23, 76.79, 79.48, 82.72, 82.31, 83.99, 77.6, 84.36, 83.82, 83.81, 83.49, 83.51, 85.03, 81.34, 83.38, 85.23, 82.31, 85.36, 81.52, 84.08, 84.37, 81.73, 84.07, 84.96, 85.43, 81.87, 83.38, 80.37, 84.47, 80.59, 83.2, 84.06, 85.89, 86.46, 80.68, 86.9, 85.41, 85.01, 81.64, 86.97, 85.5, 86.77, 87.03, 86.12, 83.56, 82.75, 83.44, 84.83, 85.39, 83.99, 80.33, 84.99, 83.49, 79.83, 84.07, 84.92, 84.72, 84.68, 81.51, 86.21, 86.22, 82.47, 85.05, 84.86, 83.24, 84.73, 85.65, 84.98, 84.93, 83.34, 84.28, 80.21, 83.85, 84.38, 80.84, 85.35, 85.11, 84.71, 83.22, 84.37, 80.79, 78.82, 85.14, 82.5, 87.39, 82.83, 85.68, 84.61, 85.43, 81.86, 84.28, 87.17, 85.23, 93.17, 93.77, 93.81, 93.94, 94.07, 94.13, 94.23, 94.24, 93.99, 94.12, 94.1, 94.04, 94.03, 93.85, 93.7, 93.48, 94.04, 93.86, 93.82, 94.04, 93.85, 93.31, 93.9, 93.14, 93.09, 93.72, 93.11, 93.42, 92.67, 93.25, 93.27, 93.42, 93.25, 92.86, 92.94, 92.83, 93.54, 92.7, 92.58, 93.29, 94.47, 94.62, 94.79, 94.54, 94.6, 94.79, 94.78, 94.77, 94.8, 94.78, 94.83, 94.69, 94.9, 94.8, 94.85, 94.8, 94.91, 94.87, 94.8, 94.82],
    [37.86, 47.26, 58.91, 63.96, 69.18, 70.41, 75.41, 77.29, 69.25, 78.63, 81.2, 80.05, 77.37, 81.4, 78.84, 81.62, 83.17, 80.96, 76.11, 83.45, 82.85, 82.75, 78.82, 79.94, 82.16, 83.46, 75.82, 80.9, 81.03, 77.93, 81.27, 84.25, 84.73, 80.19, 80.54, 86.2, 82.13, 84.22, 83.46, 82.6, 83.56, 84.33, 83.68, 85.15, 82.05, 81.44, 83.2, 83.32, 84.45, 83.73, 83.22, 84.56, 84.93, 87.49, 81.53, 82.62, 86.74, 84.39, 85.71, 83.51, 86.03, 81.85, 83.12, 86.06, 79.91, 80.3, 84.13, 82.46, 84.13, 82.18, 83.26, 85.71, 79.63, 83.68, 86.45, 82.87, 85.14, 83.56, 85.35, 85.16, 85.7, 84.69, 84.26, 82.32, 82.42, 83.29, 86.16, 85.97, 80.55, 78.1, 83.97, 79.58, 82.4, 84.54, 82.52, 85.87, 84.87, 81.8, 84.71, 86.57, 81.85, 82.87, 83.86, 83.37, 81.7, 82.28, 81.8, 85.57, 86.17, 85.76, 86.94, 81.15, 84.2, 83.74, 80.36, 84.15, 82.72, 76.82, 85.46, 85.72, 80.66, 83.62, 83.05, 85.5, 83.05, 82.1, 86.21, 80.88, 80.15, 86.01, 83.61, 84.04, 81.92, 85.26, 83.76, 82.24, 85.49, 86.13, 86.99, 86.82, 93.12, 93.42, 93.71, 93.97, 93.89, 93.68, 93.91, 93.61, 93.97, 93.98, 93.76, 93.91, 94.05, 93.8, 94.05, 93.78, 93.9, 93.63, 93.88, 93.62, 93.87, 93.6, 93.35, 93.37, 93.68, 92.73, 93.21, 93.31, 93.54, 93.15, 93.27, 93.6, 93.27, 93.57, 93.09, 93.07, 92.83, 92.7, 91.24, 92.12, 94.25, 94.57, 94.64, 94.64, 94.7, 94.77, 94.95, 94.83, 94.77, 94.77, 94.94, 94.78, 94.94, 94.92, 94.91, 94.89, 94.94, 94.83, 94.98, 94.95],
    [41.57, 46.13, 57.34, 62.99, 67.4, 72.28, 75.28, 76.99, 80.54, 80.11, 80.88, 82.7, 77.37, 81.33, 78.77, 81.06, 82.06, 77.95, 85.0, 80.61, 82.41, 82.05, 81.0, 82.71, 83.73, 81.98, 80.93, 83.32, 84.79, 78.46, 82.07, 82.92, 82.36, 84.59, 81.63, 81.02, 84.34, 80.21, 84.56, 82.85, 83.02, 83.44, 82.47, 81.41, 84.48, 83.76, 81.73, 78.64, 84.79, 85.51, 84.09, 84.83, 85.65, 86.19, 82.18, 84.43, 84.0, 83.87, 86.36, 80.8, 83.23, 80.55, 85.11, 84.86, 85.23, 87.11, 85.95, 84.53, 84.25, 84.27, 82.9, 82.1, 83.88, 84.41, 79.47, 86.71, 86.11, 86.91, 83.35, 84.67, 84.6, 81.87, 84.75, 83.48, 85.81, 83.06, 86.54, 85.51, 84.9, 85.32, 82.89, 81.19, 84.5, 84.42, 84.87, 83.29, 84.64, 84.57, 82.72, 80.8, 85.62, 79.6, 86.02, 80.94, 85.54, 86.44, 83.69, 84.36, 86.57, 83.09, 79.88, 86.12, 83.08, 83.99, 86.3, 79.75, 85.55, 86.81, 88.42, 84.35, 84.69, 84.73, 86.94, 84.46, 82.65, 84.27, 84.41, 85.09, 78.52, 82.52, 82.52, 84.51, 84.36, 86.29, 83.49, 84.02, 75.99, 86.25, 84.34, 86.24, 93.25, 93.55, 93.61, 93.76, 93.8, 93.62, 94.0, 94.1, 93.95, 93.69, 94.0, 93.77, 94.1, 93.67, 93.74, 93.93, 93.78, 94.23, 94.06, 93.91, 93.45, 93.85, 93.47, 93.48, 93.17, 92.91, 93.54, 93.48, 93.31, 93.15, 92.84, 93.72, 92.91, 92.95, 93.29, 93.31, 93.08, 93.22, 93.28, 93.12, 94.29, 94.49, 94.46, 94.63, 94.58, 94.71, 94.72, 94.77, 94.76, 94.79, 94.73, 94.73, 94.76, 94.78, 94.84, 94.79, 94.83, 94.94, 94.8, 94.9],
    [33.1, 41.31, 52.62, 58.57, 64.72, 68.8, 71.85, 72.35, 77.98, 78.57, 75.95, 73.71, 81.07, 78.68, 82.72, 79.32, 79.79, 82.99, 78.6, 83.74, 77.89, 81.33, 80.17, 83.68, 75.08, 82.91, 81.11, 83.84, 80.99, 83.57, 86.86, 84.88, 81.73, 85.13, 85.95, 82.98, 79.57, 79.6, 82.77, 81.66, 79.91, 83.23, 84.69, 83.63, 81.08, 84.96, 81.22, 87.01, 83.58, 81.51, 87.22, 81.1, 80.7, 80.98, 86.02, 83.12, 85.32, 79.84, 82.72, 82.9, 85.3, 82.79, 85.26, 83.82, 84.85, 84.89, 84.16, 80.21, 86.47, 84.4, 85.73, 81.21, 81.95, 81.58, 84.72, 85.28, 86.45, 85.32, 83.91, 86.08, 80.58, 85.1, 83.69, 84.26, 85.05, 85.94, 86.7, 82.3, 85.64, 83.73, 85.16, 82.85, 85.65, 85.02, 87.6, 87.27, 82.86, 83.74, 83.44, 85.44, 84.99, 82.34, 84.03, 84.43, 79.53, 85.01, 82.86, 81.7, 83.0, 79.91, 83.15, 86.87, 83.97, 86.14, 84.54, 84.68, 83.98, 83.54, 83.02, 84.92, 86.16, 85.91, 85.72, 79.91, 81.66, 82.88, 84.79, 84.52, 84.04, 86.98, 81.36, 87.25, 84.26, 83.18, 84.38, 82.31, 84.85, 85.98, 83.46, 81.47, 92.93, 93.35, 93.84, 93.85, 93.79, 94.21, 94.03, 94.24, 94.13, 94.28, 94.19, 94.12, 94.1, 94.39, 94.12, 94.27, 94.19, 94.32, 93.81, 93.93, 93.75, 93.64, 94.16, 93.99, 93.82, 93.17, 93.86, 93.6, 93.61, 92.56, 93.82, 92.91, 92.78, 93.05, 92.01, 92.87, 92.9, 92.63, 93.11, 93.0, 94.47, 94.71, 94.71, 94.79, 94.68, 94.76, 94.83, 94.96, 94.78, 94.92, 94.82, 94.82, 94.91, 94.8, 94.97, 94.99, 95.0, 94.92, 94.97, 94.85],
    [38.2, 51.35, 56.38, 57.23, 61.11, 66.5, 71.88, 75.27, 72.67, 77.8, 77.74, 80.72, 76.69, 82.08, 71.73, 83.0, 78.72, 76.34, 82.29, 80.65, 82.65, 84.07, 79.15, 77.47, 81.01, 82.44, 79.04, 83.22, 83.09, 82.88, 81.72, 83.37, 85.47, 82.24, 84.02, 85.65, 81.77, 83.34, 84.8, 75.58, 80.53, 80.26, 80.64, 83.03, 83.11, 83.28, 83.0, 84.44, 81.07, 81.47, 81.95, 83.69, 85.55, 85.45, 83.28, 85.34, 86.59, 81.97, 76.43, 85.67, 81.97, 85.85, 82.77, 85.19, 79.7, 81.18, 78.88, 83.33, 83.18, 83.25, 81.47, 84.56, 83.69, 78.48, 86.24, 80.93, 80.72, 79.62, 86.1, 80.48, 86.86, 86.72, 84.96, 78.43, 85.05, 83.62, 84.94, 83.19, 85.41, 84.36, 80.28, 78.41, 83.71, 83.49, 83.03, 85.63, 85.32, 85.03, 78.14, 80.61, 85.66, 81.56, 86.31, 85.64, 80.21, 80.9, 84.83, 82.29, 85.92, 82.4, 85.43, 81.46, 84.49, 86.04, 81.05, 84.82, 86.49, 84.51, 79.44, 84.85, 84.59, 81.01, 85.76, 84.9, 84.64, 82.62, 85.83, 85.41, 83.7, 85.31, 86.18, 78.89, 80.77, 81.14, 83.03, 83.0, 79.19, 86.49, 83.5, 82.3, 93.22, 93.45, 93.67, 93.84, 93.85, 93.81, 93.98, 94.03, 94.13, 94.25, 94.15, 94.24, 93.99, 93.98, 94.38, 93.98, 93.84, 93.92, 93.98, 94.16, 94.14, 93.77, 93.67, 93.6, 93.59, 93.76, 93.89, 93.64, 93.58, 92.84, 93.57, 93.18, 93.17, 93.25, 92.94, 92.47, 92.21, 93.0, 92.82, 92.84, 94.4, 94.51, 94.67, 94.76, 94.9, 94.8, 94.9, 94.98, 95.02, 95.01, 95.09, 94.99, 95.04, 95.09, 95.22, 95.04, 95.1, 95.1, 95.18, 95.14],
    [37.58, 43.37, 57.3, 61.42, 67.01, 69.72, 74.83, 73.75, 75.66, 77.91, 78.17, 80.68, 76.87, 82.08, 83.78, 81.96, 81.75, 79.04, 83.98, 79.82, 81.03, 84.6, 79.8, 81.77, 82.88, 84.37, 81.27, 82.87, 83.08, 79.79, 82.84, 85.37, 85.28, 82.49, 84.42, 82.08, 84.26, 81.65, 81.33, 86.48, 84.59, 85.24, 84.67, 83.03, 82.87, 84.77, 85.94, 81.3, 81.03, 83.71, 83.46, 81.4, 83.26, 84.69, 86.11, 84.02, 82.89, 85.52, 84.57, 83.13, 83.41, 80.61, 85.63, 87.2, 86.68, 83.32, 85.23, 81.27, 84.11, 84.14, 82.51, 84.44, 81.54, 85.99, 84.46, 77.51, 83.77, 84.51, 85.28, 86.63, 82.14, 81.88, 83.39, 86.17, 85.75, 85.43, 79.94, 83.24, 82.44, 83.67, 80.38, 84.01, 83.05, 86.9, 83.07, 82.36, 85.37, 82.45, 80.5, 86.34, 82.85, 81.43, 78.84, 82.08, 84.41, 76.88, 86.87, 83.04, 84.82, 81.45, 80.76, 78.17, 84.69, 81.81, 77.03, 83.09, 86.13, 86.47, 87.04, 85.09, 85.22, 84.48, 85.08, 83.82, 85.66, 77.18, 84.26, 83.54, 84.22, 83.39, 83.43, 85.97, 83.74, 85.68, 86.13, 86.52, 83.88, 86.89, 86.27, 84.54, 93.13, 93.45, 93.76, 94.06, 94.12, 94.04, 94.09, 94.11, 94.03, 94.36, 93.95, 93.66, 94.09, 93.9, 93.83, 94.03, 93.59, 93.61, 93.7, 93.28, 93.7, 93.81, 93.79, 93.47, 93.48, 93.78, 93.72, 92.73, 93.19, 94.01, 93.59, 93.49, 93.49, 93.59, 93.53, 92.99, 93.03, 93.18, 93.11, 93.4, 94.63, 94.74, 94.87, 94.77, 94.89, 94.77, 94.81, 94.83, 95.09, 95.0, 94.98, 95.04, 95.0, 94.85, 95.09, 95.04, 95.12, 95.16, 95.01, 95.03],
    [43.13, 53.02, 62.68, 65.18, 71.43, 74.39, 75.84, 72.1, 76.78, 79.54, 77.74, 73.39, 79.88, 81.03, 82.35, 80.13, 83.2, 80.3, 82.42, 80.43, 80.27, 81.01, 84.36, 79.77, 73.89, 80.46, 82.56, 79.22, 80.79, 84.08, 84.6, 82.86, 84.42, 83.95, 83.45, 85.58, 80.43, 81.54, 84.64, 80.91, 83.38, 82.32, 82.61, 83.88, 82.99, 86.07, 84.76, 85.11, 85.25, 83.06, 85.89, 81.47, 81.09, 85.74, 84.72, 81.13, 85.24, 84.48, 83.15, 80.45, 85.63, 84.25, 84.84, 85.34, 84.87, 80.49, 85.3, 84.31, 86.92, 86.97, 83.42, 83.86, 82.76, 86.68, 84.22, 86.79, 83.03, 84.08, 85.16, 84.31, 85.95, 84.61, 84.31, 86.0, 84.78, 85.17, 85.94, 84.94, 85.43, 84.93, 82.15, 85.85, 80.82, 85.47, 85.06, 85.87, 86.72, 83.85, 78.74, 85.34, 81.23, 87.2, 79.8, 82.69, 83.26, 82.76, 86.22, 86.24, 83.97, 81.56, 85.7, 83.33, 80.35, 87.0, 82.76, 81.97, 82.56, 86.17, 82.13, 77.21, 85.91, 85.16, 83.66, 83.36, 85.61, 82.16, 81.13, 86.56, 81.73, 85.05, 83.37, 86.12, 85.04, 83.99, 86.78, 85.23, 85.79, 87.43, 84.73, 86.74, 93.15, 93.57, 93.87, 94.01, 93.99, 93.93, 93.65, 94.2, 94.14, 94.05, 94.16, 93.96, 94.13, 93.97, 94.3, 93.81, 94.12, 93.79, 93.53, 93.94, 94.11, 94.04, 93.61, 93.57, 93.3, 93.41, 93.58, 93.57, 93.23, 93.52, 93.19, 93.39, 93.05, 93.2, 92.8, 93.31, 93.11, 93.32, 92.79, 93.14, 94.39, 94.42, 94.55, 94.6, 94.49, 94.56, 94.52, 94.61, 94.79, 94.58, 94.55, 94.56, 94.63, 94.54, 94.56, 94.7, 94.62, 94.75, 94.78, 94.65],
    [39.13, 47.22, 54.95, 61.97, 67.3, 67.15, 74.2, 77.83, 78.12, 80.42, 78.37, 77.65, 80.62, 80.58, 79.49, 75.77, 82.9, 79.4, 83.81, 83.33, 79.06, 77.03, 84.91, 82.76, 79.49, 81.53, 82.08, 79.63, 68.56, 84.25, 86.35, 76.88, 81.66, 78.35, 83.69, 79.94, 80.83, 84.19, 85.28, 83.18, 82.39, 79.79, 83.24, 82.38, 81.46, 82.66, 80.5, 83.79, 79.59, 86.62, 83.28, 83.68, 81.97, 84.14, 83.18, 83.83, 82.01, 84.2, 85.59, 83.24, 83.02, 80.69, 80.57, 81.18, 84.5, 83.9, 82.5, 84.62, 84.14, 83.58, 84.69, 85.51, 81.7, 85.27, 83.81, 82.82, 85.27, 81.92, 81.3, 85.95, 86.22, 80.27, 84.7, 85.21, 82.66, 80.64, 85.54, 84.66, 86.14, 86.25, 82.65, 86.42, 82.88, 85.41, 83.32, 84.07, 80.06, 83.53, 85.29, 86.35, 81.6, 86.28, 85.21, 85.88, 86.85, 84.57, 85.08, 78.49, 83.72, 87.53, 85.39, 84.08, 82.71, 84.44, 73.65, 82.7, 83.5, 81.63, 85.21, 84.85, 83.83, 82.15, 82.93, 82.71, 81.16, 84.88, 87.02, 85.28, 85.8, 85.06, 83.48, 86.66, 85.53, 84.24, 85.92, 86.16, 83.5, 83.28, 83.79, 87.02, 93.47, 93.68, 94.04, 94.04, 94.19, 94.13, 94.4, 94.24, 94.27, 94.23, 94.24, 93.98, 93.89, 94.18, 94.24, 94.22, 94.35, 94.13, 94.04, 94.35, 93.82, 94.31, 93.62, 93.57, 93.79, 93.49, 93.57, 93.74, 93.41, 93.36, 93.26, 93.82, 92.91, 93.24, 93.61, 93.6, 93.5, 93.28, 93.24, 93.54, 94.39, 94.61, 94.68, 94.8, 94.74, 94.8, 94.77, 94.83, 94.83, 94.93, 94.89, 95.01, 94.94, 94.83, 94.82, 94.92, 94.96, 94.99, 94.99, 95.03],
    [45.33, 53.79, 63.89, 67.4, 75.16, 74.55, 77.5, 78.04, 79.61, 77.19, 79.29, 77.78, 83.1, 76.85, 83.47, 83.28, 82.29, 79.47, 80.26, 80.75, 80.96, 83.43, 82.97, 81.36, 84.02, 84.65, 83.4, 80.21, 83.13, 84.69, 85.41, 71.52, 80.23, 84.99, 82.89, 82.89, 83.41, 81.55, 82.92, 81.92, 84.15, 82.48, 84.47, 83.18, 81.81, 82.74, 82.75, 83.9, 83.41, 83.68, 84.48, 82.54, 86.17, 83.61, 81.59, 81.42, 79.57, 85.96, 81.62, 83.99, 84.73, 83.58, 82.65, 81.4, 86.68, 84.31, 85.27, 85.51, 84.35, 84.65, 86.73, 84.74, 84.45, 86.95, 82.99, 85.26, 78.98, 84.65, 81.64, 81.18, 85.42, 83.73, 85.5, 83.78, 86.04, 80.71, 83.92, 84.41, 82.68, 86.26, 80.78, 83.95, 85.61, 87.06, 86.66, 84.44, 85.3, 86.24, 84.15, 83.41, 85.89, 84.89, 86.74, 85.08, 81.64, 82.46, 85.15, 85.14, 82.17, 85.91, 82.0, 86.02, 81.28, 84.99, 85.44, 83.44, 83.88, 84.4, 83.95, 84.86, 82.71, 86.46, 81.73, 78.79, 82.99, 78.79, 85.05, 85.59, 85.99, 83.93, 81.72, 83.42, 85.73, 80.99, 85.62, 83.27, 84.98, 85.32, 84.86, 84.46, 93.06, 93.63, 93.97, 93.91, 93.92, 94.18, 93.82, 94.04, 94.22, 94.06, 93.97, 93.94, 94.22, 94.04, 93.68, 94.0, 93.85, 93.87, 93.54, 93.47, 93.58, 93.88, 94.01, 93.65, 93.6, 93.63, 93.91, 93.54, 93.3, 92.99, 92.7, 93.58, 93.32, 93.35, 92.95, 93.7, 93.2, 92.69, 93.24, 93.34, 94.47, 94.83, 94.64, 94.75, 94.87, 94.86, 94.88, 95.02, 94.92, 95.11, 94.97, 94.97, 94.89, 95.01, 95.06, 94.96, 95.0, 94.98, 94.96, 95.01],
    [42.8, 54.6, 62.22, 69.37, 75.82, 74.42, 78.19, 77.9, 80.83, 73.05, 79.14, 78.63, 79.8, 76.58, 82.53, 81.69, 81.11, 82.36, 84.03, 79.16, 82.43, 81.71, 82.38, 78.9, 83.76, 78.59, 83.17, 84.67, 83.75, 83.88, 75.43, 83.61, 84.82, 75.13, 84.93, 83.66, 82.8, 84.49, 83.73, 82.61, 85.49, 85.31, 84.84, 84.56, 83.11, 84.63, 86.29, 80.96, 82.19, 80.53, 79.09, 84.38, 78.38, 84.38, 82.73, 78.73, 81.87, 82.46, 84.8, 81.25, 84.82, 82.37, 81.34, 81.42, 83.11, 79.32, 84.23, 85.4, 84.62, 82.13, 83.24, 81.39, 84.29, 84.62, 85.05, 85.14, 84.92, 85.85, 82.0, 86.3, 86.83, 82.77, 85.37, 83.42, 81.69, 85.01, 84.58, 83.77, 84.78, 76.37, 81.06, 80.81, 84.51, 80.32, 84.31, 85.83, 84.01, 80.93, 85.16, 85.22, 84.24, 84.27, 87.5, 83.65, 80.17, 85.82, 83.33, 83.85, 87.13, 82.07, 80.68, 84.5, 81.84, 84.05, 84.25, 85.37, 85.71, 84.97, 82.64, 85.42, 79.39, 79.66, 81.0, 83.04, 82.19, 83.69, 87.26, 81.92, 83.95, 81.99, 80.23, 83.07, 82.9, 85.93, 85.22, 85.17, 83.26, 82.58, 84.1, 80.93, 93.18, 93.48, 93.85, 93.93, 93.8, 93.91, 94.19, 94.17, 94.12, 94.17, 94.22, 94.1, 94.18, 93.98, 94.24, 93.95, 93.83, 93.94, 93.99, 94.32, 93.87, 93.5, 93.31, 93.9, 93.56, 93.75, 93.47, 92.71, 93.4, 93.51, 93.26, 93.06, 93.62, 93.26, 93.16, 93.13, 93.15, 92.51, 92.51, 92.61, 94.47, 94.6, 94.57, 94.77, 94.88, 94.9, 94.95, 94.91, 94.94, 94.99, 94.96, 94.97, 94.93, 94.87, 95.1, 95.09, 94.95, 95.01, 95.04, 95.08]
    ];
subplot(3,2,2); errorbar(mean(test,1), std(test, 1))
[mean(max(test, [], 2)), std(max(test, [], 2))]

% psgd, stage scheduler, with shortcut connection
train = [
    [44.878, 62.974, 71.36, 75.918, 78.802, 81.092, 82.38, 83.59, 84.452, 85.066, 85.758, 85.924, 86.714, 87.212, 87.366, 87.77, 88.126, 88.316, 88.34, 88.75, 88.704, 89.116, 88.954, 89.458, 88.994, 89.574, 89.326, 89.62, 89.612, 90.18, 89.862, 89.88, 90.186, 90.162, 90.152, 90.514, 90.214, 90.428, 90.464, 90.538, 90.722, 90.616, 90.418, 90.748, 90.596, 90.36, 90.902, 90.99, 90.566, 90.682, 91.056, 90.936, 90.89, 90.846, 91.208, 90.858, 90.816, 91.334, 90.854, 91.3, 91.134, 90.882, 91.072, 91.122, 91.142, 91.434, 91.22, 91.226, 90.946, 91.27, 91.282, 91.242, 91.292, 91.306, 91.316, 91.34, 91.33, 91.37, 91.174, 91.382, 91.312, 91.37, 91.52, 91.522, 91.4, 91.352, 91.43, 91.44, 91.314, 91.578, 91.418, 91.712, 91.404, 91.222, 91.57, 91.622, 91.482, 91.438, 91.492, 91.71, 91.784, 91.584, 91.434, 91.422, 91.64, 91.676, 91.266, 91.608, 91.648, 91.676, 91.446, 91.624, 91.718, 91.5, 91.618, 91.702, 91.668, 91.73, 91.636, 91.67, 91.586, 91.574, 91.72, 91.594, 91.706, 91.74, 91.668, 91.828, 91.624, 91.856, 91.842, 91.578, 91.566, 91.638, 92.062, 91.82, 91.458, 91.762, 91.87, 91.7, 96.004, 97.348, 97.866, 98.148, 98.392, 98.604, 98.76, 98.848, 98.974, 99.118, 99.326, 99.334, 99.424, 99.5, 99.486, 99.502, 99.544, 99.588, 99.614, 99.656, 99.646, 99.714, 99.694, 99.72, 99.748, 99.742, 99.764, 99.756, 99.786, 99.71, 99.712, 99.728, 99.662, 99.61, 99.69, 99.588, 99.558, 99.584, 99.608, 99.652, 99.806, 99.9, 99.892, 99.914, 99.936, 99.928, 99.938, 99.93, 99.944, 99.942, 99.948, 99.958, 99.946, 99.964, 99.95, 99.966, 99.96, 99.952, 99.954, 99.962],
    [44.296, 63.084, 71.206, 76.062, 78.932, 80.906, 82.24, 83.038, 84.04, 84.818, 85.23, 86.018, 86.604, 87.076, 87.472, 87.896, 88.224, 88.118, 88.3, 88.448, 88.782, 88.702, 88.968, 89.332, 88.984, 89.286, 89.476, 89.608, 89.596, 89.76, 89.854, 89.892, 89.866, 90.038, 90.106, 90.392, 90.276, 90.264, 90.64, 90.234, 90.552, 90.586, 90.59, 90.512, 90.626, 90.74, 90.714, 90.91, 90.692, 91.078, 90.88, 91.058, 90.876, 90.898, 90.778, 90.95, 90.766, 91.058, 90.908, 90.986, 91.004, 91.158, 90.918, 91.038, 91.396, 91.2, 91.238, 91.0, 91.224, 91.034, 91.274, 91.234, 91.304, 91.298, 91.278, 91.452, 91.454, 91.074, 91.322, 91.308, 91.426, 91.386, 91.374, 91.178, 91.44, 91.528, 91.348, 91.492, 91.53, 91.528, 91.316, 91.644, 91.448, 91.594, 91.316, 91.558, 91.706, 91.628, 91.84, 91.468, 91.746, 91.848, 91.642, 91.736, 91.566, 91.588, 91.656, 91.766, 91.482, 91.72, 91.942, 91.822, 91.594, 91.694, 91.798, 91.766, 91.358, 91.82, 91.876, 91.786, 91.724, 91.678, 91.97, 91.668, 91.798, 91.948, 91.606, 91.77, 91.824, 91.628, 91.774, 91.882, 91.736, 91.894, 91.776, 92.096, 91.786, 91.836, 91.902, 91.658, 96.084, 97.47, 97.84, 98.178, 98.48, 98.662, 98.806, 98.932, 98.994, 99.174, 99.228, 99.324, 99.358, 99.494, 99.508, 99.534, 99.56, 99.594, 99.652, 99.714, 99.752, 99.746, 99.71, 99.724, 99.72, 99.66, 99.742, 99.756, 99.728, 99.77, 99.742, 99.752, 99.716, 99.6, 99.648, 99.722, 99.684, 99.666, 99.63, 99.598, 99.82, 99.916, 99.92, 99.914, 99.934, 99.938, 99.946, 99.922, 99.948, 99.946, 99.952, 99.944, 99.96, 99.972, 99.954, 99.948, 99.956, 99.954, 99.962, 99.96],
    [44.144, 62.818, 71.08, 76.064, 78.678, 80.828, 82.244, 83.63, 84.326, 84.87, 85.514, 86.142, 86.594, 87.168, 87.482, 87.786, 88.178, 88.31, 88.318, 88.512, 88.66, 89.146, 89.056, 89.096, 89.354, 89.252, 89.45, 89.534, 89.878, 89.808, 89.854, 90.384, 90.08, 89.898, 90.302, 90.364, 90.376, 90.388, 90.394, 90.434, 90.39, 90.55, 90.618, 90.862, 90.806, 90.604, 90.754, 90.802, 90.992, 90.742, 91.042, 90.882, 91.158, 90.802, 91.066, 91.246, 90.886, 91.404, 90.952, 91.044, 91.074, 90.93, 90.954, 91.332, 91.22, 90.954, 91.114, 91.354, 91.452, 91.388, 91.116, 91.35, 91.178, 91.262, 91.468, 91.362, 91.202, 91.258, 91.454, 91.178, 91.51, 91.318, 91.45, 91.322, 91.612, 91.44, 91.566, 91.516, 91.558, 91.534, 91.428, 91.538, 91.324, 91.696, 91.488, 91.522, 91.512, 91.822, 91.6, 91.582, 91.712, 91.504, 91.808, 91.6, 91.394, 91.616, 91.786, 91.798, 91.622, 91.808, 91.468, 91.644, 91.388, 91.568, 91.668, 91.602, 91.698, 91.884, 91.71, 91.79, 91.65, 91.506, 91.6, 91.62, 91.666, 91.632, 91.972, 91.758, 91.836, 91.84, 91.698, 91.706, 91.802, 91.778, 91.426, 91.816, 91.916, 91.714, 91.758, 91.624, 96.064, 97.508, 97.864, 98.28, 98.416, 98.63, 98.73, 98.904, 99.07, 99.134, 99.18, 99.256, 99.36, 99.418, 99.552, 99.548, 99.618, 99.602, 99.642, 99.604, 99.668, 99.682, 99.692, 99.728, 99.74, 99.784, 99.75, 99.742, 99.746, 99.81, 99.782, 99.72, 99.718, 99.75, 99.682, 99.648, 99.632, 99.61, 99.64, 99.724, 99.784, 99.872, 99.93, 99.916, 99.918, 99.922, 99.926, 99.938, 99.952, 99.946, 99.932, 99.94, 99.944, 99.938, 99.938, 99.97, 99.97, 99.96, 99.952, 99.958],
    [43.942, 62.808, 70.676, 75.428, 78.342, 80.784, 82.032, 83.432, 84.446, 84.832, 85.754, 86.048, 86.55, 87.064, 87.556, 87.684, 87.94, 88.328, 88.49, 88.436, 88.634, 88.898, 89.232, 89.128, 89.222, 89.366, 89.5, 89.638, 89.698, 89.806, 89.906, 90.038, 90.328, 90.11, 90.314, 90.13, 90.212, 90.5, 90.398, 90.658, 90.674, 90.544, 90.52, 90.612, 90.522, 90.894, 90.6, 90.79, 90.936, 90.76, 90.908, 90.948, 90.842, 91.168, 90.892, 91.032, 91.052, 91.11, 91.214, 91.22, 91.178, 91.06, 91.12, 91.036, 91.274, 91.358, 91.38, 91.376, 91.122, 91.296, 91.252, 91.4, 91.294, 91.646, 91.51, 91.396, 91.314, 91.548, 91.414, 91.524, 91.37, 91.57, 91.41, 91.532, 91.354, 91.646, 91.644, 91.654, 91.776, 91.432, 91.616, 91.836, 91.554, 91.916, 91.436, 91.702, 91.622, 91.848, 91.476, 91.644, 91.492, 91.454, 91.702, 91.766, 91.672, 91.7, 91.814, 91.374, 91.876, 91.728, 91.808, 91.69, 91.686, 91.882, 91.7, 91.632, 91.446, 91.654, 91.642, 91.938, 91.76, 91.686, 91.772, 91.814, 92.036, 91.82, 91.732, 91.798, 91.678, 91.602, 91.846, 91.798, 91.67, 91.992, 91.744, 91.788, 91.744, 91.682, 91.856, 91.69, 96.07, 97.344, 97.894, 98.122, 98.508, 98.676, 98.84, 98.968, 99.074, 99.166, 99.288, 99.288, 99.374, 99.464, 99.562, 99.55, 99.55, 99.592, 99.606, 99.642, 99.692, 99.758, 99.664, 99.7, 99.732, 99.788, 99.748, 99.782, 99.794, 99.756, 99.708, 99.692, 99.75, 99.656, 99.704, 99.652, 99.684, 99.644, 99.52, 99.632, 99.81, 99.894, 99.896, 99.92, 99.934, 99.946, 99.948, 99.94, 99.952, 99.948, 99.952, 99.934, 99.944, 99.954, 99.976, 99.958, 99.964, 99.976, 99.948, 99.968],
    [44.794, 62.776, 69.954, 75.354, 78.416, 80.668, 82.158, 83.068, 83.986, 84.78, 85.232, 85.926, 86.462, 86.876, 87.22, 87.654, 87.842, 88.184, 88.32, 88.604, 88.552, 88.866, 89.08, 88.908, 89.238, 89.45, 89.506, 89.628, 89.774, 89.544, 89.932, 89.908, 89.886, 90.144, 90.104, 90.12, 90.288, 90.412, 90.542, 90.402, 90.532, 90.63, 90.42, 90.4, 90.798, 90.478, 90.878, 90.76, 90.698, 90.914, 90.854, 90.792, 90.92, 90.796, 90.958, 91.326, 91.064, 90.906, 90.956, 91.152, 91.128, 90.882, 91.338, 91.122, 91.202, 91.108, 91.21, 91.12, 91.284, 91.222, 91.452, 91.142, 91.334, 91.148, 91.524, 91.172, 91.428, 91.52, 91.47, 91.186, 91.446, 91.346, 91.314, 91.528, 91.528, 91.62, 91.324, 91.432, 91.508, 91.37, 91.53, 91.572, 91.488, 91.358, 91.518, 91.538, 91.446, 91.614, 91.632, 91.492, 91.688, 91.508, 91.422, 91.734, 91.728, 91.472, 91.82, 91.756, 91.582, 91.634, 91.586, 91.596, 91.744, 91.588, 91.77, 91.494, 91.69, 91.794, 91.476, 91.662, 91.896, 91.594, 91.76, 91.95, 91.932, 91.676, 91.82, 91.532, 91.626, 91.776, 91.656, 91.568, 92.014, 91.686, 91.668, 91.828, 91.832, 92.208, 91.864, 91.756, 96.078, 97.392, 97.862, 98.188, 98.434, 98.644, 98.756, 98.958, 99.064, 99.146, 99.24, 99.316, 99.404, 99.474, 99.52, 99.558, 99.594, 99.592, 99.672, 99.66, 99.67, 99.662, 99.688, 99.67, 99.738, 99.712, 99.75, 99.784, 99.73, 99.696, 99.762, 99.78, 99.728, 99.71, 99.702, 99.69, 99.648, 99.616, 99.572, 99.584, 99.804, 99.886, 99.922, 99.928, 99.902, 99.938, 99.93, 99.914, 99.918, 99.922, 99.954, 99.958, 99.948, 99.944, 99.958, 99.946, 99.952, 99.948, 99.96, 99.942],
    [44.106, 62.152, 70.666, 75.806, 78.822, 80.844, 82.232, 83.144, 84.348, 85.038, 85.52, 86.194, 86.714, 86.988, 87.33, 87.896, 88.06, 88.214, 88.324, 88.564, 88.474, 88.946, 89.0, 89.296, 89.356, 89.248, 89.34, 89.706, 89.858, 89.636, 89.852, 90.094, 90.036, 90.098, 90.162, 90.436, 90.46, 90.602, 90.408, 90.396, 90.312, 90.506, 90.734, 90.618, 90.836, 90.392, 90.654, 90.932, 90.862, 90.794, 91.14, 90.828, 90.86, 90.858, 90.94, 90.96, 91.156, 90.892, 90.87, 90.958, 91.188, 91.15, 91.25, 91.232, 91.068, 91.228, 91.276, 91.294, 91.216, 91.054, 91.422, 91.2, 91.224, 91.22, 91.438, 91.232, 91.24, 91.386, 91.524, 91.178, 91.45, 91.446, 91.53, 91.554, 91.226, 91.348, 91.424, 91.526, 91.466, 91.398, 91.588, 91.398, 91.47, 91.702, 91.392, 91.648, 91.354, 91.708, 91.662, 91.518, 91.562, 91.44, 91.67, 91.828, 91.548, 91.442, 91.65, 91.592, 91.716, 91.946, 91.458, 91.478, 91.648, 91.794, 91.844, 91.504, 91.73, 91.55, 91.842, 91.718, 91.738, 91.982, 91.728, 91.664, 91.902, 91.816, 91.782, 91.576, 91.942, 91.758, 91.676, 91.744, 91.97, 91.816, 91.832, 91.688, 91.87, 91.55, 91.712, 92.054, 96.116, 97.328, 98.016, 98.144, 98.352, 98.554, 98.91, 98.974, 99.06, 99.202, 99.366, 99.33, 99.426, 99.466, 99.488, 99.526, 99.588, 99.64, 99.61, 99.634, 99.686, 99.686, 99.704, 99.67, 99.738, 99.732, 99.728, 99.748, 99.744, 99.764, 99.75, 99.744, 99.682, 99.678, 99.702, 99.63, 99.666, 99.608, 99.608, 99.588, 99.804, 99.896, 99.878, 99.908, 99.908, 99.922, 99.95, 99.942, 99.932, 99.93, 99.948, 99.95, 99.956, 99.946, 99.97, 99.94, 99.966, 99.966, 99.968, 99.96],
    [44.296, 62.806, 71.172, 76.11, 79.032, 80.682, 82.248, 83.298, 84.172, 85.106, 85.368, 86.2, 86.52, 87.016, 87.208, 87.82, 88.096, 88.204, 88.504, 88.566, 88.592, 89.012, 89.228, 89.208, 89.536, 89.456, 89.508, 89.926, 89.656, 89.998, 89.694, 90.096, 90.132, 90.09, 90.204, 90.418, 90.656, 90.222, 90.3, 90.436, 90.396, 90.676, 90.504, 90.75, 90.778, 90.65, 90.562, 90.664, 90.82, 90.872, 90.84, 91.122, 90.968, 90.878, 90.954, 90.96, 91.106, 91.012, 90.938, 90.996, 91.292, 91.074, 90.88, 91.346, 90.964, 91.08, 91.146, 91.156, 91.314, 91.148, 91.078, 91.364, 91.102, 91.396, 91.52, 91.278, 91.48, 91.44, 91.19, 91.438, 91.502, 91.446, 91.52, 91.492, 91.382, 91.27, 91.32, 91.536, 91.546, 91.638, 91.308, 91.58, 91.394, 91.378, 91.51, 91.828, 91.758, 91.254, 91.682, 91.358, 91.73, 91.586, 91.476, 91.55, 91.542, 91.738, 91.56, 91.652, 91.474, 91.7, 91.63, 91.6, 91.71, 91.662, 91.77, 91.846, 91.688, 91.652, 91.708, 91.822, 91.616, 91.348, 91.854, 91.876, 91.546, 91.818, 91.624, 91.79, 91.95, 91.574, 91.918, 91.744, 91.388, 91.818, 91.778, 91.772, 91.726, 91.84, 91.914, 91.728, 96.07, 97.354, 97.824, 98.168, 98.426, 98.584, 98.742, 98.926, 99.11, 99.124, 99.304, 99.348, 99.398, 99.462, 99.492, 99.582, 99.582, 99.582, 99.69, 99.672, 99.66, 99.69, 99.736, 99.728, 99.692, 99.726, 99.75, 99.74, 99.772, 99.772, 99.782, 99.686, 99.69, 99.728, 99.656, 99.642, 99.64, 99.63, 99.566, 99.594, 99.82, 99.874, 99.916, 99.916, 99.914, 99.924, 99.94, 99.936, 99.922, 99.946, 99.946, 99.94, 99.936, 99.932, 99.944, 99.938, 99.944, 99.948, 99.948, 99.936],
    [44.146, 62.846, 71.072, 76.14, 78.68, 81.026, 82.404, 83.334, 84.086, 84.908, 85.744, 86.074, 86.554, 86.986, 87.534, 87.856, 88.158, 88.056, 88.388, 88.636, 88.798, 89.08, 89.05, 89.146, 89.164, 89.61, 89.596, 89.458, 89.696, 89.83, 89.886, 89.98, 90.196, 89.95, 90.276, 90.362, 90.206, 90.352, 90.526, 90.286, 90.646, 90.616, 90.766, 90.54, 90.728, 90.648, 90.786, 90.696, 90.656, 91.248, 90.924, 90.906, 91.052, 91.0, 90.996, 90.736, 90.872, 91.268, 91.076, 90.928, 91.32, 91.134, 91.438, 91.296, 91.086, 91.244, 91.05, 91.208, 91.358, 91.332, 91.42, 91.27, 91.378, 91.498, 91.186, 91.256, 91.444, 91.518, 91.454, 91.358, 91.474, 91.56, 91.51, 91.51, 91.522, 91.57, 91.356, 91.54, 91.38, 91.538, 91.438, 91.58, 91.386, 91.568, 91.586, 91.768, 91.564, 91.38, 91.618, 91.854, 91.716, 91.486, 91.842, 91.832, 91.648, 91.542, 91.698, 91.724, 91.496, 91.706, 91.652, 91.666, 91.732, 91.782, 91.7, 91.678, 91.554, 91.906, 91.812, 91.514, 91.872, 91.934, 91.84, 91.596, 91.828, 91.894, 91.706, 91.744, 91.914, 91.538, 91.672, 92.084, 91.846, 91.752, 91.578, 91.924, 91.968, 91.768, 91.856, 91.776, 95.964, 97.372, 97.746, 98.116, 98.466, 98.604, 98.782, 98.884, 99.078, 99.184, 99.294, 99.346, 99.378, 99.5, 99.528, 99.542, 99.544, 99.574, 99.608, 99.604, 99.674, 99.72, 99.698, 99.712, 99.754, 99.746, 99.814, 99.716, 99.734, 99.744, 99.768, 99.774, 99.676, 99.696, 99.722, 99.712, 99.59, 99.608, 99.632, 99.544, 99.8, 99.85, 99.918, 99.932, 99.92, 99.916, 99.916, 99.946, 99.96, 99.934, 99.922, 99.944, 99.948, 99.94, 99.962, 99.938, 99.974, 99.956, 99.974, 99.964],
    [45.094, 62.694, 70.652, 75.648, 78.612, 80.718, 81.87, 83.068, 84.14, 84.66, 85.66, 85.754, 86.374, 87.098, 87.394, 88.01, 87.938, 88.354, 88.256, 88.628, 88.912, 88.826, 88.848, 89.194, 89.43, 89.172, 89.548, 89.724, 89.89, 89.698, 89.93, 90.192, 90.102, 89.994, 90.312, 90.19, 90.346, 90.306, 90.606, 90.382, 90.42, 90.348, 90.45, 90.886, 90.584, 90.65, 90.74, 90.844, 90.836, 90.81, 90.752, 90.936, 91.0, 90.952, 91.182, 91.078, 91.082, 90.936, 91.278, 90.914, 90.976, 91.258, 91.258, 91.322, 91.124, 91.126, 91.406, 91.21, 91.316, 91.488, 91.382, 91.188, 91.254, 91.348, 91.486, 91.618, 91.406, 91.298, 91.44, 91.48, 91.27, 91.568, 91.324, 91.296, 91.408, 91.62, 91.476, 91.412, 91.426, 91.48, 91.57, 91.278, 91.532, 91.606, 91.332, 91.714, 91.706, 91.548, 91.592, 91.71, 91.62, 91.476, 91.61, 91.632, 91.83, 91.65, 91.634, 91.692, 91.526, 91.646, 91.638, 91.764, 91.506, 91.626, 91.722, 91.984, 91.576, 91.822, 91.696, 91.524, 91.71, 91.674, 91.786, 91.732, 91.964, 91.792, 91.632, 91.888, 91.594, 91.78, 91.828, 91.79, 91.86, 92.026, 91.648, 91.796, 91.766, 91.992, 91.656, 91.808, 96.028, 97.446, 97.772, 98.216, 98.44, 98.634, 98.816, 98.992, 98.968, 99.15, 99.164, 99.314, 99.444, 99.482, 99.538, 99.57, 99.59, 99.658, 99.61, 99.64, 99.696, 99.68, 99.774, 99.738, 99.752, 99.742, 99.692, 99.732, 99.742, 99.666, 99.712, 99.774, 99.744, 99.7, 99.724, 99.656, 99.68, 99.676, 99.652, 99.628, 99.836, 99.89, 99.912, 99.9, 99.914, 99.938, 99.93, 99.958, 99.938, 99.952, 99.962, 99.942, 99.94, 99.954, 99.96, 99.964, 99.948, 99.964, 99.958, 99.966],
    [44.618, 62.378, 70.402, 75.77, 78.872, 80.99, 82.254, 83.304, 84.43, 84.99, 85.484, 85.982, 86.636, 86.93, 87.36, 87.734, 88.14, 88.172, 88.186, 88.324, 88.564, 88.618, 89.084, 88.94, 89.472, 89.238, 89.42, 89.748, 89.674, 89.692, 89.866, 89.924, 89.854, 89.914, 90.052, 90.164, 90.38, 90.172, 90.506, 90.732, 90.32, 90.482, 90.57, 90.638, 90.844, 90.706, 91.052, 90.818, 90.87, 90.758, 90.884, 90.62, 90.88, 91.018, 90.804, 91.106, 91.226, 90.878, 91.114, 91.166, 91.1, 91.22, 91.194, 91.06, 91.206, 91.248, 91.148, 91.07, 91.238, 91.266, 91.432, 91.322, 91.31, 91.298, 91.226, 91.302, 91.574, 91.406, 91.294, 91.444, 91.378, 91.178, 91.508, 91.456, 91.372, 91.336, 91.608, 91.484, 91.44, 91.58, 91.598, 91.47, 91.454, 91.42, 91.494, 91.566, 91.69, 91.572, 91.452, 91.516, 91.59, 91.52, 91.546, 91.488, 91.716, 91.466, 91.636, 91.38, 91.722, 91.538, 91.652, 91.906, 91.838, 91.692, 91.742, 91.716, 91.876, 91.652, 91.62, 91.678, 91.784, 91.82, 91.786, 91.602, 91.608, 91.812, 91.824, 91.71, 91.914, 91.664, 91.632, 91.798, 91.962, 91.872, 91.728, 91.822, 91.788, 92.052, 91.768, 91.478, 96.038, 97.444, 97.756, 98.118, 98.44, 98.542, 98.822, 98.874, 99.078, 99.164, 99.222, 99.27, 99.408, 99.444, 99.464, 99.604, 99.56, 99.628, 99.676, 99.608, 99.674, 99.702, 99.672, 99.7, 99.678, 99.706, 99.758, 99.744, 99.718, 99.702, 99.692, 99.696, 99.728, 99.662, 99.63, 99.626, 99.626, 99.678, 99.588, 99.604, 99.808, 99.85, 99.894, 99.926, 99.934, 99.928, 99.922, 99.936, 99.964, 99.94, 99.948, 99.962, 99.958, 99.944, 99.954, 99.958, 99.968, 99.956, 99.972, 99.948],
    [44.444, 62.926, 70.7, 75.834, 78.896, 80.824, 82.398, 83.412, 84.382, 84.812, 85.472, 86.186, 86.316, 87.054, 87.628, 87.61, 87.95, 88.35, 88.352, 88.564, 88.844, 88.736, 88.948, 89.096, 89.176, 89.74, 89.604, 89.678, 89.786, 89.804, 90.06, 89.958, 90.084, 90.04, 90.272, 90.156, 90.046, 90.432, 90.318, 90.226, 90.296, 90.668, 90.606, 90.636, 90.594, 90.836, 90.746, 90.65, 90.696, 90.72, 91.134, 90.888, 90.894, 90.816, 90.784, 90.728, 90.802, 90.816, 91.048, 91.146, 91.072, 90.922, 91.084, 91.116, 90.992, 91.13, 91.322, 91.17, 91.226, 91.184, 91.362, 91.252, 91.084, 91.202, 91.346, 91.574, 91.056, 91.308, 91.55, 91.188, 91.484, 91.332, 91.322, 91.3, 91.616, 91.276, 91.56, 91.298, 91.498, 91.376, 91.592, 91.204, 91.522, 91.55, 91.6, 91.668, 91.4, 91.384, 91.542, 91.49, 91.568, 91.404, 91.548, 91.562, 91.63, 91.504, 91.484, 91.706, 91.698, 91.8, 91.9, 91.566, 91.782, 91.688, 91.566, 91.734, 91.746, 91.54, 91.756, 91.492, 91.664, 91.784, 91.638, 91.734, 91.774, 91.734, 91.678, 91.746, 91.782, 91.818, 91.84, 91.78, 91.968, 91.798, 91.968, 91.536, 91.752, 91.836, 91.67, 91.89, 96.022, 97.442, 97.856, 98.162, 98.44, 98.732, 98.764, 98.892, 99.012, 99.126, 99.24, 99.256, 99.362, 99.416, 99.48, 99.518, 99.57, 99.64, 99.624, 99.606, 99.636, 99.656, 99.68, 99.688, 99.736, 99.72, 99.716, 99.734, 99.788, 99.734, 99.76, 99.708, 99.694, 99.678, 99.674, 99.688, 99.568, 99.7, 99.684, 99.614, 99.782, 99.888, 99.894, 99.928, 99.94, 99.93, 99.924, 99.904, 99.948, 99.94, 99.924, 99.928, 99.942, 99.946, 99.942, 99.974, 99.952, 99.966, 99.966, 99.972],
    [44.996, 62.868, 70.942, 75.914, 78.808, 80.824, 82.304, 83.286, 84.152, 85.034, 85.448, 86.102, 86.598, 87.064, 87.546, 87.86, 88.088, 88.342, 88.516, 88.444, 88.866, 89.072, 88.99, 89.344, 89.424, 89.476, 89.4, 89.728, 89.66, 90.034, 89.854, 90.054, 90.114, 90.29, 89.912, 89.856, 90.346, 90.394, 90.516, 90.428, 90.512, 90.646, 90.548, 90.572, 90.69, 90.842, 90.612, 90.728, 90.82, 90.93, 90.984, 90.78, 90.984, 90.656, 90.878, 91.086, 90.846, 91.22, 90.96, 90.916, 91.214, 91.206, 91.1, 90.9, 91.29, 91.222, 91.032, 91.452, 91.0, 91.424, 91.314, 91.206, 91.366, 91.104, 91.328, 91.496, 91.05, 91.514, 91.462, 91.44, 91.35, 91.478, 91.092, 91.614, 91.24, 91.46, 91.436, 91.458, 91.512, 91.352, 91.416, 91.328, 91.628, 91.58, 91.672, 91.44, 91.496, 91.526, 91.482, 91.57, 91.662, 91.48, 91.53, 91.488, 91.746, 91.542, 91.7, 91.882, 91.5, 91.526, 91.598, 91.836, 91.696, 91.668, 91.852, 91.678, 91.668, 91.846, 91.566, 91.588, 91.718, 91.594, 91.814, 91.676, 91.952, 91.798, 91.638, 91.778, 92.016, 91.526, 91.698, 91.948, 91.762, 91.696, 91.77, 91.578, 91.588, 91.51, 91.848, 91.864, 95.958, 97.346, 97.896, 98.114, 98.382, 98.612, 98.838, 98.916, 99.05, 99.196, 99.202, 99.354, 99.344, 99.428, 99.494, 99.566, 99.566, 99.648, 99.666, 99.614, 99.698, 99.708, 99.692, 99.708, 99.76, 99.8, 99.758, 99.75, 99.664, 99.738, 99.722, 99.654, 99.7, 99.682, 99.714, 99.664, 99.696, 99.684, 99.688, 99.508, 99.778, 99.878, 99.874, 99.91, 99.914, 99.936, 99.934, 99.928, 99.95, 99.958, 99.954, 99.926, 99.944, 99.94, 99.952, 99.948, 99.96, 99.96, 99.96, 99.954],
    [44.296, 62.962, 71.068, 75.948, 79.072, 80.772, 82.308, 83.406, 84.096, 85.012, 85.644, 86.306, 86.516, 87.238, 87.408, 87.756, 87.96, 88.318, 88.42, 88.386, 88.668, 88.824, 88.754, 89.128, 89.092, 89.642, 89.434, 89.814, 89.642, 89.934, 89.856, 90.092, 89.72, 90.138, 90.068, 90.452, 90.554, 90.18, 90.414, 90.674, 90.378, 90.514, 90.498, 90.826, 90.752, 90.678, 91.004, 90.482, 90.776, 90.914, 90.892, 90.788, 90.736, 90.958, 91.052, 90.988, 91.028, 90.994, 91.206, 90.942, 90.992, 91.274, 91.164, 91.132, 91.402, 91.15, 91.008, 91.252, 91.03, 91.302, 91.278, 91.288, 91.61, 91.196, 91.218, 91.56, 91.526, 91.052, 91.454, 91.408, 91.294, 91.41, 91.242, 91.418, 91.406, 91.406, 91.33, 91.314, 91.532, 91.458, 91.48, 91.494, 91.306, 91.472, 91.458, 91.536, 91.62, 91.484, 91.672, 91.554, 91.644, 91.526, 91.42, 91.646, 91.708, 91.37, 91.634, 91.712, 91.61, 91.704, 91.336, 91.676, 91.616, 91.67, 91.692, 91.746, 91.53, 91.732, 91.8, 91.644, 91.728, 91.8, 91.936, 91.528, 91.702, 91.608, 91.666, 91.676, 91.836, 91.586, 91.452, 91.872, 91.738, 91.642, 91.796, 91.75, 91.572, 92.008, 91.712, 91.758, 96.056, 97.352, 97.774, 98.164, 98.432, 98.664, 98.698, 98.862, 99.008, 99.234, 99.24, 99.356, 99.37, 99.414, 99.508, 99.522, 99.542, 99.616, 99.658, 99.606, 99.686, 99.708, 99.69, 99.702, 99.674, 99.69, 99.684, 99.742, 99.708, 99.756, 99.706, 99.74, 99.774, 99.658, 99.616, 99.718, 99.754, 99.686, 99.596, 99.608, 99.802, 99.892, 99.902, 99.91, 99.926, 99.924, 99.944, 99.948, 99.948, 99.952, 99.952, 99.95, 99.954, 99.962, 99.952, 99.966, 99.944, 99.954, 99.966, 99.954],
    [44.598, 62.558, 70.612, 75.744, 78.986, 80.784, 82.208, 83.266, 84.456, 85.082, 85.586, 86.134, 86.632, 87.042, 87.48, 87.872, 88.016, 88.14, 88.518, 88.482, 88.858, 89.074, 89.01, 89.234, 89.494, 89.592, 89.69, 89.63, 89.848, 89.798, 89.996, 90.09, 90.0, 90.056, 90.122, 90.264, 90.382, 90.678, 90.356, 90.536, 90.474, 90.396, 90.526, 91.026, 90.554, 90.8, 90.678, 90.892, 90.794, 90.698, 90.85, 90.95, 90.77, 91.006, 90.968, 91.146, 90.966, 91.208, 91.11, 90.966, 91.2, 91.214, 91.244, 91.272, 91.154, 91.082, 91.134, 91.17, 91.444, 91.376, 91.098, 91.422, 91.068, 91.492, 91.362, 91.498, 91.388, 91.18, 91.604, 91.424, 91.392, 91.502, 91.19, 91.514, 91.396, 91.612, 91.35, 91.532, 91.638, 91.45, 91.312, 91.438, 91.42, 91.616, 91.538, 91.71, 91.654, 91.77, 91.566, 91.584, 91.206, 91.558, 91.7, 91.87, 91.656, 91.57, 91.468, 91.542, 91.508, 91.572, 91.686, 91.864, 91.468, 91.522, 91.444, 91.758, 91.564, 91.748, 91.71, 91.644, 91.718, 91.89, 91.744, 91.672, 91.702, 91.796, 91.736, 91.826, 91.822, 91.59, 91.796, 92.004, 91.786, 91.648, 91.738, 91.738, 91.776, 91.772, 91.636, 92.058, 96.212, 97.382, 97.902, 98.186, 98.472, 98.654, 98.86, 98.898, 99.098, 99.242, 99.252, 99.382, 99.392, 99.5, 99.494, 99.52, 99.648, 99.64, 99.66, 99.71, 99.68, 99.672, 99.726, 99.736, 99.698, 99.778, 99.744, 99.766, 99.71, 99.706, 99.708, 99.72, 99.68, 99.638, 99.634, 99.674, 99.646, 99.602, 99.592, 99.638, 99.788, 99.896, 99.902, 99.928, 99.934, 99.942, 99.936, 99.932, 99.962, 99.942, 99.962, 99.94, 99.95, 99.958, 99.948, 99.954, 99.95, 99.964, 99.966, 99.96],
    [44.526, 62.414, 70.86, 76.054, 78.932, 80.79, 82.434, 83.244, 84.102, 84.68, 85.78, 85.874, 86.344, 86.97, 87.482, 87.598, 87.822, 88.286, 88.258, 88.55, 88.608, 88.726, 89.052, 89.184, 89.206, 89.454, 89.64, 89.47, 89.79, 89.852, 90.092, 89.9, 90.212, 90.236, 90.342, 90.422, 90.266, 90.354, 90.35, 90.532, 90.668, 90.352, 90.58, 90.548, 90.676, 90.682, 90.606, 90.742, 90.744, 90.954, 90.932, 90.806, 90.724, 91.042, 91.066, 91.16, 90.85, 91.116, 91.09, 91.186, 90.976, 90.892, 91.108, 91.35, 91.046, 91.094, 91.214, 91.266, 91.104, 91.354, 91.306, 91.246, 91.26, 91.396, 91.202, 91.382, 91.488, 91.386, 91.53, 91.402, 91.704, 91.26, 91.374, 91.398, 91.508, 91.472, 91.536, 91.516, 91.554, 91.38, 91.498, 91.556, 91.544, 91.642, 91.576, 91.604, 91.622, 91.42, 91.572, 91.452, 91.708, 91.802, 91.724, 91.542, 91.416, 91.708, 91.874, 91.522, 91.758, 91.648, 91.528, 91.586, 91.596, 91.846, 91.588, 91.86, 91.488, 91.78, 91.538, 91.686, 91.468, 91.602, 92.144, 91.636, 91.722, 91.552, 92.0, 91.364, 91.896, 91.9, 91.604, 91.828, 91.768, 91.732, 91.574, 91.834, 91.812, 91.714, 91.958, 91.614, 95.99, 97.346, 97.77, 98.158, 98.386, 98.654, 98.726, 98.812, 99.026, 99.138, 99.214, 99.288, 99.32, 99.454, 99.5, 99.574, 99.576, 99.62, 99.67, 99.662, 99.642, 99.682, 99.67, 99.698, 99.71, 99.708, 99.684, 99.756, 99.762, 99.694, 99.656, 99.674, 99.724, 99.778, 99.698, 99.758, 99.75, 99.674, 99.578, 99.562, 99.788, 99.85, 99.896, 99.91, 99.902, 99.948, 99.942, 99.932, 99.928, 99.936, 99.962, 99.948, 99.948, 99.954, 99.954, 99.936, 99.944, 99.95, 99.966, 99.956],
    [44.586, 62.422, 70.378, 76.01, 79.212, 81.076, 82.384, 83.56, 84.326, 84.948, 85.544, 86.17, 86.362, 86.928, 87.468, 87.698, 88.096, 88.478, 88.04, 88.514, 88.842, 88.696, 89.004, 89.15, 89.194, 89.352, 89.578, 89.466, 89.55, 89.822, 89.962, 90.074, 89.96, 90.092, 90.18, 90.378, 90.344, 90.434, 90.438, 90.438, 90.346, 90.772, 90.724, 90.624, 90.702, 90.786, 90.708, 90.778, 90.78, 90.944, 90.838, 90.796, 91.06, 90.91, 90.92, 90.924, 91.016, 90.88, 91.136, 91.17, 91.148, 90.856, 91.186, 91.158, 91.236, 91.422, 91.11, 90.962, 91.172, 91.234, 91.076, 91.13, 91.386, 91.294, 91.23, 91.472, 91.404, 91.384, 91.496, 91.536, 91.376, 91.476, 91.4, 91.396, 91.446, 91.352, 91.366, 91.44, 91.356, 91.618, 91.352, 91.196, 91.418, 91.582, 91.682, 91.326, 91.598, 91.65, 91.738, 91.578, 91.496, 91.698, 91.546, 91.806, 91.696, 91.384, 91.604, 91.612, 91.506, 91.63, 91.826, 91.628, 91.48, 92.032, 91.582, 91.748, 91.966, 91.692, 91.716, 91.536, 91.934, 91.656, 91.788, 91.758, 91.716, 91.656, 91.838, 91.916, 91.62, 91.824, 91.714, 91.802, 92.024, 91.704, 91.95, 91.842, 91.734, 91.888, 91.736, 91.738, 96.088, 97.454, 97.888, 98.254, 98.4, 98.626, 98.772, 98.952, 99.12, 99.198, 99.324, 99.332, 99.452, 99.46, 99.512, 99.564, 99.592, 99.608, 99.65, 99.684, 99.622, 99.674, 99.756, 99.764, 99.726, 99.704, 99.732, 99.81, 99.738, 99.73, 99.668, 99.774, 99.756, 99.678, 99.752, 99.658, 99.662, 99.6, 99.62, 99.552, 99.808, 99.88, 99.932, 99.892, 99.924, 99.932, 99.926, 99.934, 99.952, 99.962, 99.95, 99.956, 99.952, 99.93, 99.956, 99.962, 99.972, 99.954, 99.966, 99.962]
    ];
subplot(3,2,1); hold on; errorbar(mean(train,1), std(train, 1))
grid on
ylim([85,100])
xlabel('Epoch')
ylabel('Train accuracy (%)')
title('stage lr')

test = [
    [54.27, 60.96, 69.69, 67.08, 78.74, 72.47, 80.13, 77.44, 79.44, 78.41, 81.97, 81.89, 82.07, 81.45, 86.63, 83.17, 83.48, 83.93, 82.85, 84.92, 77.76, 86.29, 77.01, 78.28, 83.38, 82.99, 84.96, 83.24, 82.83, 84.77, 83.57, 84.75, 85.53, 84.69, 84.65, 87.7, 80.88, 86.14, 86.67, 85.87, 80.32, 85.75, 85.2, 83.64, 86.58, 82.49, 86.36, 84.51, 86.17, 85.83, 83.9, 83.59, 85.46, 85.35, 86.4, 81.86, 86.97, 86.48, 87.22, 82.53, 81.01, 86.87, 84.58, 84.32, 88.27, 86.34, 86.32, 85.4, 84.03, 79.72, 83.72, 87.71, 84.23, 87.52, 83.51, 86.59, 85.61, 87.02, 79.47, 85.81, 85.03, 87.19, 88.25, 85.7, 83.96, 86.11, 82.0, 87.51, 86.55, 87.33, 83.68, 87.16, 82.72, 81.3, 84.78, 78.17, 85.68, 86.46, 83.2, 85.47, 84.22, 83.19, 84.82, 83.45, 86.73, 85.1, 88.89, 86.81, 81.77, 86.49, 88.72, 84.58, 88.52, 86.66, 84.91, 86.94, 84.12, 86.37, 87.67, 87.67, 85.96, 87.91, 84.73, 86.64, 86.98, 86.07, 87.51, 86.43, 80.96, 86.44, 83.63, 86.55, 85.89, 86.35, 86.14, 85.04, 85.32, 85.66, 86.57, 85.08, 93.87, 94.31, 94.33, 94.6, 94.75, 94.78, 94.66, 94.87, 94.7, 94.86, 94.91, 95.14, 94.78, 94.64, 95.01, 95.08, 95.02, 95.09, 95.07, 94.87, 95.15, 95.07, 95.19, 95.13, 95.11, 94.88, 95.21, 94.91, 94.94, 94.62, 94.94, 94.99, 94.33, 94.73, 94.86, 94.75, 94.45, 94.44, 94.52, 94.27, 95.09, 95.24, 95.26, 95.22, 95.39, 95.19, 95.27, 95.3, 95.29, 95.31, 95.29, 95.38, 95.38, 95.44, 95.34, 95.39, 95.34, 95.35, 95.32, 95.22],
    [58.63, 64.54, 66.17, 74.76, 78.27, 75.71, 75.58, 80.12, 80.07, 84.05, 81.09, 76.32, 80.72, 82.94, 82.28, 84.87, 79.51, 83.6, 83.92, 77.59, 82.19, 83.63, 82.86, 85.16, 79.04, 85.14, 83.34, 82.67, 84.95, 81.01, 86.02, 86.28, 85.96, 86.53, 86.66, 86.17, 85.93, 82.17, 83.92, 87.22, 87.84, 84.0, 87.12, 86.4, 85.36, 85.99, 83.64, 86.48, 77.72, 87.21, 85.52, 84.63, 85.26, 84.37, 82.26, 85.88, 87.04, 86.25, 81.32, 86.34, 83.87, 86.78, 85.19, 88.24, 86.98, 83.9, 86.04, 86.34, 85.69, 85.82, 85.23, 86.06, 86.46, 85.67, 84.69, 85.1, 82.92, 87.81, 80.9, 88.35, 87.74, 86.35, 86.43, 83.96, 84.86, 86.12, 84.24, 88.51, 82.52, 85.51, 85.76, 86.26, 87.16, 85.0, 86.4, 84.88, 80.7, 81.3, 81.11, 85.04, 85.8, 86.52, 84.86, 87.59, 85.39, 81.14, 83.33, 80.03, 85.87, 85.26, 85.5, 87.2, 85.77, 85.66, 86.84, 87.2, 87.91, 84.25, 87.42, 85.12, 83.75, 84.75, 81.97, 85.63, 87.45, 84.4, 87.59, 83.91, 85.24, 86.15, 87.28, 85.93, 85.33, 86.25, 86.12, 84.25, 86.17, 80.7, 84.99, 88.72, 94.2, 94.5, 94.71, 94.81, 94.85, 94.88, 94.93, 94.84, 94.92, 94.86, 94.97, 95.01, 95.05, 95.13, 95.11, 94.94, 94.95, 94.95, 95.19, 95.08, 95.12, 95.05, 95.06, 94.95, 94.93, 94.95, 94.87, 94.99, 94.6, 94.86, 94.57, 94.2, 94.74, 94.52, 94.71, 93.98, 94.67, 94.43, 94.17, 94.21, 94.9, 95.01, 95.0, 95.06, 95.0, 95.15, 95.09, 95.12, 95.12, 95.21, 95.16, 95.18, 95.12, 95.11, 95.24, 95.19, 95.14, 95.21, 95.17, 95.15],
    [51.67, 63.11, 66.51, 66.88, 70.01, 74.79, 77.05, 73.5, 77.13, 79.29, 81.18, 79.68, 79.45, 82.09, 77.76, 81.31, 80.01, 86.55, 85.7, 78.05, 81.51, 80.63, 80.27, 86.51, 87.4, 81.51, 85.66, 86.18, 83.84, 69.86, 84.85, 86.39, 81.18, 83.24, 85.16, 81.36, 83.16, 84.47, 87.15, 85.71, 87.27, 81.91, 83.53, 86.46, 79.79, 87.18, 82.1, 85.13, 86.2, 84.82, 87.16, 86.09, 84.19, 85.86, 87.41, 77.81, 85.6, 86.31, 85.2, 80.59, 87.77, 82.83, 84.92, 84.52, 81.41, 84.96, 87.76, 85.52, 82.62, 82.74, 85.19, 86.14, 84.54, 84.43, 85.37, 85.51, 85.94, 86.13, 85.35, 81.69, 85.9, 83.78, 80.15, 81.56, 86.59, 84.52, 86.34, 86.05, 88.24, 87.23, 88.47, 85.77, 86.37, 85.56, 80.87, 86.18, 81.82, 83.77, 84.4, 88.15, 86.06, 86.55, 87.09, 85.52, 82.74, 87.81, 88.21, 89.4, 87.67, 85.21, 86.92, 83.87, 87.13, 84.28, 80.11, 85.71, 83.12, 87.44, 78.08, 85.53, 87.69, 86.12, 86.43, 86.47, 85.72, 86.16, 83.93, 83.28, 81.44, 88.08, 89.03, 87.84, 87.21, 84.28, 88.55, 86.99, 83.71, 85.93, 83.0, 84.06, 94.14, 94.37, 94.8, 94.91, 94.81, 94.89, 94.87, 94.92, 94.97, 94.97, 94.97, 95.04, 94.96, 94.79, 94.76, 94.79, 94.96, 94.96, 94.74, 95.12, 94.99, 94.96, 94.74, 94.79, 95.0, 94.83, 94.68, 94.44, 95.02, 94.77, 94.8, 93.89, 94.83, 94.65, 94.91, 94.93, 94.7, 94.37, 94.55, 93.69, 95.07, 95.18, 95.15, 95.24, 95.18, 95.18, 95.22, 95.31, 95.19, 95.19, 95.17, 95.14, 95.24, 95.31, 95.33, 95.34, 95.21, 95.33, 95.33, 95.33],
    [55.83, 62.53, 68.89, 70.68, 65.16, 79.14, 76.28, 76.44, 80.67, 79.11, 82.23, 79.07, 78.19, 85.86, 83.2, 80.01, 86.08, 82.53, 83.52, 78.13, 81.22, 81.47, 81.06, 85.73, 74.95, 82.05, 86.42, 84.9, 84.37, 86.28, 85.3, 84.11, 84.43, 81.45, 86.02, 82.69, 84.14, 85.78, 86.56, 87.08, 85.27, 83.47, 85.61, 84.45, 82.69, 85.04, 87.6, 80.97, 86.61, 85.31, 83.36, 84.39, 86.09, 85.84, 87.19, 88.03, 87.11, 86.06, 87.07, 85.79, 84.15, 82.69, 87.04, 87.07, 89.11, 85.24, 85.44, 88.13, 85.66, 84.39, 86.07, 88.89, 87.96, 83.99, 84.76, 84.35, 84.85, 87.55, 86.37, 88.62, 88.04, 87.31, 85.03, 84.6, 85.57, 87.55, 85.74, 88.15, 85.14, 82.09, 82.24, 88.43, 79.25, 87.81, 88.35, 87.13, 86.95, 87.0, 86.27, 86.35, 87.3, 87.17, 86.78, 83.39, 85.8, 85.11, 81.97, 86.2, 81.71, 86.83, 86.18, 86.87, 87.12, 88.06, 87.24, 85.94, 86.93, 88.0, 85.92, 82.67, 85.25, 86.67, 77.16, 82.84, 86.14, 86.73, 87.04, 84.74, 85.54, 87.94, 88.86, 86.97, 89.03, 88.06, 83.71, 86.18, 83.19, 86.45, 86.5, 88.77, 93.95, 94.58, 94.39, 94.82, 94.8, 95.04, 94.89, 95.06, 94.93, 95.01, 94.77, 94.97, 95.16, 94.89, 94.99, 95.03, 94.95, 94.96, 95.12, 95.09, 95.05, 94.82, 95.07, 95.05, 94.75, 95.07, 94.17, 95.1, 94.88, 94.72, 94.4, 95.03, 94.33, 94.93, 94.43, 94.65, 94.6, 94.56, 94.22, 94.62, 95.12, 95.21, 95.33, 95.28, 95.31, 95.37, 95.27, 95.31, 95.34, 95.37, 95.44, 95.35, 95.41, 95.43, 95.35, 95.38, 95.49, 95.49, 95.49, 95.4],
    [56.31, 64.43, 68.94, 72.1, 69.02, 77.3, 77.01, 75.41, 82.79, 77.47, 83.59, 80.93, 83.09, 83.47, 80.88, 84.55, 80.6, 84.84, 85.56, 78.43, 80.52, 85.47, 83.78, 87.03, 79.3, 84.32, 81.9, 83.93, 78.03, 83.87, 85.95, 79.26, 83.22, 84.43, 84.09, 82.13, 86.38, 87.59, 83.54, 83.38, 79.46, 86.83, 85.93, 85.55, 82.61, 85.18, 86.6, 84.04, 83.41, 86.63, 87.1, 86.57, 86.68, 86.45, 86.71, 80.65, 85.14, 87.58, 80.62, 84.2, 84.52, 87.2, 85.49, 88.4, 80.89, 86.77, 85.93, 89.16, 83.94, 87.46, 85.4, 87.01, 80.55, 84.76, 87.72, 84.15, 88.88, 87.26, 82.91, 83.94, 85.97, 83.54, 84.17, 86.24, 86.64, 85.62, 77.97, 84.35, 86.02, 85.62, 88.37, 88.58, 80.27, 83.99, 88.37, 84.5, 86.16, 87.84, 87.0, 85.96, 86.61, 85.54, 88.48, 88.63, 83.88, 87.92, 89.43, 87.91, 89.01, 85.78, 84.91, 86.36, 86.27, 89.02, 86.9, 83.12, 84.71, 86.01, 85.49, 82.46, 86.62, 86.87, 85.83, 86.66, 82.58, 81.88, 85.42, 84.48, 86.21, 86.22, 86.12, 86.8, 87.95, 83.87, 84.97, 88.1, 85.34, 86.76, 85.58, 84.7, 94.14, 94.52, 94.71, 94.88, 94.84, 94.73, 94.86, 94.8, 95.02, 95.07, 94.91, 94.89, 94.76, 94.78, 95.11, 95.04, 95.03, 95.13, 94.96, 95.04, 95.07, 94.98, 94.5, 95.22, 94.91, 95.04, 95.06, 95.04, 94.96, 94.55, 95.08, 94.79, 95.02, 94.68, 94.6, 94.45, 94.84, 94.75, 94.46, 94.39, 95.39, 95.29, 95.36, 95.34, 95.31, 95.35, 95.49, 95.31, 95.32, 95.35, 95.41, 95.45, 95.42, 95.31, 95.42, 95.39, 95.44, 95.45, 95.56, 95.51],
    [47.08, 65.12, 61.4, 70.41, 77.89, 76.67, 70.91, 73.18, 80.31, 80.88, 76.24, 80.92, 82.48, 81.61, 83.48, 79.85, 84.72, 82.87, 83.2, 85.01, 82.62, 79.94, 80.52, 84.87, 83.91, 80.97, 82.42, 83.24, 80.62, 86.01, 84.17, 85.86, 83.88, 85.84, 85.81, 85.47, 88.27, 83.62, 87.39, 86.56, 80.85, 86.43, 81.04, 82.63, 87.04, 85.64, 86.34, 83.22, 86.49, 84.77, 84.93, 84.84, 83.61, 86.28, 80.75, 86.49, 86.14, 84.29, 85.75, 85.71, 83.77, 86.65, 83.35, 85.94, 86.96, 81.17, 86.05, 88.44, 87.85, 85.57, 85.75, 85.34, 84.28, 85.42, 85.25, 81.54, 88.05, 86.02, 86.65, 86.03, 88.21, 88.28, 85.19, 85.38, 87.22, 86.32, 82.99, 85.96, 88.65, 87.05, 84.73, 85.8, 85.94, 87.86, 85.45, 84.52, 86.07, 86.62, 80.38, 86.4, 85.54, 87.04, 88.07, 83.18, 88.8, 88.04, 85.09, 86.12, 87.11, 85.92, 85.32, 84.14, 88.89, 85.56, 81.72, 87.37, 88.82, 83.17, 83.99, 87.75, 84.16, 87.25, 84.72, 86.12, 84.35, 86.4, 85.93, 83.25, 88.26, 82.86, 86.37, 84.03, 86.75, 85.17, 86.49, 86.55, 86.71, 82.97, 88.27, 87.06, 93.96, 94.58, 94.55, 94.74, 94.85, 94.99, 94.8, 94.74, 94.9, 94.66, 94.98, 94.72, 94.99, 95.17, 95.05, 95.05, 95.06, 95.0, 95.04, 94.79, 94.98, 95.03, 95.08, 95.06, 94.99, 94.74, 95.01, 94.86, 94.96, 94.38, 94.83, 94.99, 94.92, 94.73, 94.45, 94.63, 94.49, 94.56, 94.87, 94.71, 95.06, 95.13, 95.14, 95.17, 95.2, 95.29, 95.24, 95.3, 95.28, 95.28, 95.23, 95.32, 95.26, 95.17, 95.33, 95.22, 95.33, 95.41, 95.32, 95.21],
    [49.6, 65.24, 69.75, 76.03, 70.77, 78.54, 76.82, 81.03, 77.55, 77.3, 80.81, 81.19, 81.19, 81.43, 81.23, 81.93, 84.95, 84.04, 85.42, 83.78, 84.93, 81.79, 84.39, 83.21, 84.43, 85.55, 84.76, 84.37, 83.92, 85.92, 87.08, 84.05, 79.89, 84.34, 86.2, 82.99, 87.21, 84.11, 86.84, 86.36, 87.75, 84.31, 86.1, 84.5, 85.37, 84.05, 85.47, 85.62, 84.43, 86.56, 86.1, 84.78, 86.5, 88.57, 85.15, 85.78, 81.46, 87.2, 86.54, 86.8, 83.72, 84.44, 84.4, 86.32, 88.57, 79.09, 84.81, 86.72, 82.57, 85.03, 87.34, 81.58, 88.75, 86.7, 83.9, 88.58, 85.42, 86.75, 86.49, 87.91, 84.44, 87.29, 84.77, 85.5, 86.02, 85.96, 86.69, 84.56, 82.32, 86.21, 86.67, 81.32, 81.97, 85.86, 83.24, 87.39, 88.1, 86.7, 84.16, 89.68, 85.31, 86.02, 86.86, 83.04, 87.35, 85.6, 86.59, 80.11, 85.62, 86.44, 84.31, 87.5, 83.36, 86.23, 85.32, 85.36, 86.61, 80.89, 81.37, 85.9, 85.2, 84.23, 88.56, 85.26, 84.28, 85.58, 86.75, 88.0, 84.9, 86.51, 86.5, 85.74, 82.52, 78.95, 85.26, 88.17, 86.96, 84.15, 85.48, 85.67, 93.7, 94.27, 94.21, 94.34, 94.53, 94.5, 94.47, 94.67, 94.63, 94.7, 94.7, 94.58, 94.56, 94.7, 94.83, 94.67, 94.96, 94.73, 94.74, 94.85, 94.67, 94.84, 94.75, 94.66, 94.89, 94.53, 94.87, 94.88, 94.64, 94.96, 94.58, 94.72, 94.45, 94.38, 94.53, 94.14, 94.59, 93.82, 94.01, 94.47, 94.9, 95.04, 94.99, 94.9, 95.09, 95.09, 95.02, 95.12, 95.2, 95.23, 95.13, 95.25, 95.22, 95.24, 95.16, 95.12, 95.24, 95.2, 95.05, 95.18],
    [53.58, 65.13, 69.44, 71.36, 73.76, 78.42, 79.41, 77.7, 81.18, 78.27, 79.64, 83.35, 78.71, 82.21, 81.44, 85.05, 85.17, 83.07, 83.8, 84.25, 84.65, 83.56, 80.21, 82.46, 84.93, 83.34, 84.76, 83.78, 84.44, 85.37, 80.0, 85.73, 81.39, 84.17, 83.89, 86.01, 83.96, 82.07, 75.32, 86.37, 84.85, 84.66, 81.62, 86.47, 82.02, 84.49, 81.83, 87.48, 85.6, 86.59, 87.53, 83.9, 87.39, 85.17, 86.29, 83.77, 86.97, 86.71, 78.63, 87.38, 84.03, 85.33, 85.64, 83.85, 85.21, 85.73, 87.8, 83.41, 86.49, 84.11, 84.48, 89.21, 86.74, 83.61, 85.01, 84.5, 79.76, 87.71, 84.99, 84.84, 83.76, 87.43, 88.73, 87.72, 86.71, 84.44, 87.36, 84.57, 88.89, 87.57, 82.51, 88.23, 86.51, 84.69, 88.59, 84.09, 80.34, 87.0, 84.98, 86.85, 85.72, 85.57, 85.65, 85.29, 88.5, 84.93, 84.99, 81.03, 87.5, 85.97, 84.75, 84.22, 87.13, 86.91, 87.41, 87.36, 86.34, 87.96, 89.16, 85.2, 87.47, 90.18, 85.64, 87.1, 88.1, 84.02, 82.05, 85.57, 87.65, 85.74, 86.48, 87.32, 87.76, 88.05, 86.86, 84.74, 88.26, 87.19, 87.76, 82.43, 94.03, 94.34, 94.76, 94.88, 94.99, 94.79, 94.95, 95.0, 95.05, 95.18, 95.14, 95.1, 95.1, 95.04, 95.21, 95.05, 94.9, 94.98, 95.06, 94.78, 95.04, 95.21, 95.1, 95.03, 94.92, 94.94, 94.97, 94.9, 94.77, 95.19, 94.88, 95.0, 94.65, 94.77, 94.76, 94.72, 94.22, 93.86, 94.6, 94.44, 95.03, 95.11, 95.06, 95.17, 95.05, 95.14, 95.22, 95.13, 95.21, 95.29, 95.27, 95.24, 95.24, 95.34, 95.34, 95.21, 95.32, 95.17, 95.29, 95.3],
    [55.66, 62.82, 70.04, 70.8, 73.63, 80.78, 75.36, 77.85, 82.18, 82.72, 80.75, 78.4, 84.49, 84.27, 79.88, 76.73, 82.36, 84.19, 83.01, 85.89, 83.52, 85.86, 84.69, 86.15, 82.0, 84.47, 81.97, 84.54, 83.35, 80.96, 85.37, 83.3, 82.44, 87.21, 85.63, 85.69, 79.67, 84.84, 83.96, 83.48, 87.53, 86.78, 84.67, 85.59, 83.92, 82.39, 85.91, 75.47, 85.79, 83.72, 82.65, 83.87, 87.67, 78.5, 81.24, 85.88, 86.0, 85.65, 84.63, 84.48, 89.39, 85.67, 85.23, 87.18, 82.95, 85.37, 85.26, 87.51, 85.77, 86.97, 85.29, 87.05, 79.3, 80.56, 87.0, 84.45, 85.29, 86.77, 85.12, 82.94, 83.36, 87.13, 87.56, 84.48, 84.16, 86.46, 87.82, 87.43, 85.12, 85.08, 87.1, 87.02, 88.07, 89.0, 85.11, 86.57, 88.94, 83.91, 85.89, 81.7, 88.65, 83.84, 86.77, 87.31, 87.35, 83.66, 86.8, 86.75, 87.3, 84.58, 86.35, 86.92, 84.91, 88.32, 86.55, 87.73, 82.93, 84.47, 84.7, 86.29, 86.37, 89.18, 85.9, 86.07, 82.89, 85.04, 84.64, 87.86, 86.04, 87.33, 87.83, 85.96, 84.79, 86.76, 87.36, 86.28, 88.76, 85.04, 86.26, 86.99, 94.21, 94.72, 94.89, 95.02, 94.99, 94.97, 94.94, 95.11, 95.08, 94.87, 95.0, 95.28, 95.07, 95.01, 95.08, 95.08, 95.13, 95.09, 95.08, 95.05, 94.95, 95.17, 95.06, 95.23, 95.0, 95.0, 94.96, 95.12, 94.9, 94.6, 94.85, 94.67, 94.9, 95.18, 94.82, 94.26, 94.56, 94.3, 94.07, 94.88, 95.3, 95.13, 95.33, 95.26, 95.29, 95.45, 95.27, 95.27, 95.31, 95.43, 95.44, 95.34, 95.44, 95.37, 95.39, 95.38, 95.43, 95.53, 95.41, 95.34],
    [54.53, 65.74, 69.78, 71.77, 78.14, 74.64, 77.83, 75.29, 80.9, 73.79, 82.04, 81.66, 81.23, 82.77, 81.97, 81.98, 81.19, 83.24, 86.95, 86.12, 79.88, 84.14, 87.64, 82.95, 85.39, 85.65, 80.11, 85.76, 85.12, 82.81, 80.17, 86.59, 85.84, 86.81, 84.84, 85.62, 86.21, 86.37, 85.11, 86.54, 84.85, 89.54, 82.97, 85.74, 84.06, 84.47, 86.95, 85.4, 84.71, 78.53, 87.32, 82.59, 83.18, 85.11, 85.47, 80.44, 85.8, 85.56, 86.63, 88.29, 84.2, 85.94, 86.13, 84.7, 87.89, 87.05, 83.87, 85.46, 85.74, 85.44, 86.13, 88.84, 83.96, 86.77, 83.42, 77.66, 81.64, 84.14, 83.34, 80.26, 83.61, 85.51, 86.21, 86.25, 87.21, 87.1, 89.38, 86.41, 83.83, 80.13, 86.89, 85.82, 86.31, 87.75, 85.79, 87.74, 85.55, 83.94, 85.45, 87.79, 88.0, 86.16, 84.83, 89.27, 85.0, 84.14, 87.36, 87.51, 89.3, 84.13, 86.03, 88.73, 79.72, 85.58, 87.89, 87.25, 86.13, 80.37, 79.16, 87.56, 84.47, 87.7, 82.61, 86.71, 85.08, 88.41, 85.41, 88.49, 86.79, 87.9, 83.36, 85.52, 84.1, 86.82, 88.91, 83.06, 87.96, 86.47, 87.78, 79.62, 94.03, 94.5, 94.76, 94.9, 94.93, 94.85, 94.86, 94.85, 95.0, 94.97, 94.78, 95.15, 95.08, 95.2, 94.96, 95.19, 95.15, 94.93, 94.9, 94.87, 94.95, 94.7, 94.89, 95.13, 95.06, 95.14, 94.74, 94.91, 95.14, 95.01, 94.77, 94.48, 94.85, 94.71, 94.62, 94.66, 94.68, 94.62, 94.49, 94.42, 95.15, 95.19, 95.18, 95.2, 95.29, 95.32, 95.35, 95.37, 95.35, 95.35, 95.43, 95.31, 95.47, 95.36, 95.37, 95.46, 95.43, 95.45, 95.5, 95.48],
    [55.77, 66.15, 71.65, 74.28, 68.05, 79.24, 73.89, 77.74, 82.11, 80.05, 82.99, 83.0, 79.78, 82.97, 85.16, 82.56, 84.25, 85.16, 85.73, 83.09, 82.45, 82.87, 86.56, 83.81, 85.33, 83.34, 87.26, 82.93, 85.69, 85.31, 83.2, 80.07, 80.73, 78.85, 85.73, 85.42, 84.0, 84.88, 85.28, 85.37, 81.62, 87.19, 86.18, 83.62, 86.36, 85.48, 87.37, 84.73, 83.25, 82.11, 87.42, 80.56, 85.33, 83.5, 82.98, 85.17, 83.62, 84.46, 84.74, 85.27, 81.84, 86.76, 84.12, 79.82, 83.46, 81.0, 83.64, 84.76, 86.96, 87.41, 83.28, 84.98, 86.09, 85.96, 85.79, 86.93, 86.17, 84.17, 82.69, 84.8, 86.94, 88.2, 86.15, 87.08, 85.95, 88.29, 88.25, 86.24, 79.61, 87.6, 85.41, 88.17, 84.2, 84.86, 83.93, 84.5, 84.69, 82.92, 86.46, 86.0, 85.04, 80.38, 86.95, 86.15, 84.87, 84.91, 81.71, 88.13, 83.59, 88.73, 87.09, 86.06, 85.72, 86.98, 84.77, 87.17, 81.95, 82.46, 87.31, 86.92, 86.38, 87.82, 87.44, 88.44, 88.15, 88.35, 89.07, 85.17, 85.5, 84.41, 87.57, 87.08, 83.43, 85.66, 84.76, 85.86, 87.11, 83.1, 85.13, 87.48, 93.97, 94.26, 94.51, 94.55, 94.62, 94.65, 94.57, 94.75, 94.81, 94.7, 94.78, 94.96, 95.2, 94.86, 94.8, 94.91, 94.95, 94.76, 94.97, 94.78, 94.65, 94.91, 94.94, 95.08, 94.83, 94.81, 94.55, 94.65, 94.97, 93.67, 94.55, 94.62, 94.71, 93.74, 94.72, 94.47, 94.7, 94.8, 94.55, 94.21, 95.05, 95.21, 95.19, 95.26, 95.24, 95.18, 95.26, 95.27, 95.24, 95.27, 95.32, 95.29, 95.1, 95.27, 95.27, 95.32, 95.32, 95.33, 95.23, 95.26],
    [57.09, 62.96, 67.37, 76.7, 72.71, 78.27, 71.36, 80.43, 80.43, 80.74, 80.86, 74.4, 80.79, 82.3, 80.55, 84.66, 82.88, 81.13, 81.55, 81.81, 84.06, 78.19, 80.54, 82.89, 84.17, 86.72, 85.07, 84.56, 84.35, 82.45, 78.69, 83.58, 85.17, 84.71, 82.91, 84.58, 85.54, 84.14, 85.84, 79.72, 85.89, 78.07, 83.51, 84.67, 86.15, 85.05, 88.22, 81.77, 85.7, 85.8, 87.56, 84.97, 80.37, 87.38, 86.67, 84.28, 86.1, 85.9, 85.8, 83.31, 83.58, 84.29, 85.27, 86.56, 83.46, 85.95, 87.78, 87.0, 83.0, 85.5, 86.01, 86.3, 86.29, 84.53, 87.3, 86.62, 87.7, 89.35, 87.66, 87.42, 81.93, 84.25, 81.27, 82.5, 85.82, 88.56, 81.42, 86.1, 81.51, 86.92, 84.56, 83.79, 87.59, 87.11, 84.96, 86.81, 78.72, 86.31, 81.32, 84.4, 88.21, 84.59, 85.72, 86.64, 87.88, 88.11, 84.09, 87.87, 85.08, 78.93, 85.16, 87.3, 84.04, 86.33, 88.33, 87.66, 85.31, 86.57, 87.29, 88.22, 87.11, 83.13, 88.08, 82.97, 86.55, 83.56, 85.8, 87.31, 83.84, 87.76, 86.86, 86.63, 83.92, 84.69, 89.11, 85.8, 85.94, 86.02, 85.36, 87.82, 93.94, 94.35, 94.42, 94.46, 94.49, 94.45, 94.66, 94.6, 94.64, 94.64, 94.66, 94.98, 94.58, 95.08, 94.62, 94.76, 95.0, 94.81, 94.73, 94.7, 94.99, 94.94, 94.63, 94.73, 94.83, 94.86, 94.88, 94.49, 94.86, 94.74, 94.52, 94.75, 94.18, 94.78, 94.62, 94.79, 94.45, 94.08, 93.76, 93.58, 95.15, 95.23, 95.33, 95.22, 95.2, 95.24, 95.2, 95.35, 95.12, 95.28, 95.27, 95.34, 95.39, 95.29, 95.29, 95.27, 95.26, 95.35, 95.36, 95.34],
    [49.37, 55.77, 72.87, 75.16, 71.82, 77.02, 80.82, 77.71, 77.54, 73.95, 77.49, 80.4, 81.24, 80.87, 82.33, 82.51, 80.85, 86.57, 82.78, 85.13, 79.76, 84.61, 81.26, 85.32, 83.48, 84.62, 85.45, 84.56, 80.12, 78.16, 80.4, 81.78, 84.58, 83.69, 85.04, 85.82, 85.78, 84.18, 86.36, 81.01, 86.35, 82.95, 85.27, 86.84, 84.65, 83.06, 85.45, 88.67, 82.08, 85.66, 83.16, 84.37, 77.51, 86.14, 83.33, 85.22, 84.03, 87.29, 86.62, 82.36, 88.8, 83.86, 86.09, 83.97, 87.55, 85.95, 88.39, 82.72, 86.94, 86.74, 84.78, 86.48, 82.58, 87.91, 86.74, 82.68, 83.5, 86.94, 82.26, 81.83, 86.2, 82.83, 88.46, 85.63, 83.87, 87.92, 85.35, 86.1, 86.52, 80.41, 83.72, 86.67, 84.05, 86.67, 86.0, 88.39, 87.59, 87.63, 87.72, 85.93, 84.5, 87.83, 87.5, 79.69, 83.06, 86.47, 86.73, 86.99, 86.67, 89.08, 84.25, 89.58, 82.58, 85.2, 86.58, 87.42, 88.55, 84.14, 83.25, 82.65, 84.84, 88.31, 82.49, 85.01, 87.48, 87.03, 86.15, 89.06, 87.63, 85.71, 86.65, 86.04, 84.46, 85.23, 85.69, 83.15, 85.94, 86.52, 88.2, 86.71, 94.09, 94.72, 94.47, 94.85, 94.73, 94.67, 94.65, 95.25, 94.81, 94.91, 94.94, 95.01, 95.06, 95.16, 94.97, 94.68, 95.1, 95.19, 95.21, 94.74, 95.44, 95.23, 94.99, 95.34, 95.17, 94.69, 94.95, 95.1, 95.15, 94.92, 94.81, 95.04, 94.79, 94.89, 94.32, 94.36, 95.01, 94.5, 94.88, 93.88, 95.37, 95.37, 95.43, 95.4, 95.4, 95.48, 95.49, 95.43, 95.53, 95.54, 95.48, 95.5, 95.35, 95.42, 95.53, 95.5, 95.5, 95.39, 95.65, 95.4],
    [54.19, 63.55, 63.87, 72.79, 70.38, 76.66, 76.65, 74.95, 77.7, 78.69, 78.34, 82.8, 78.38, 80.95, 78.0, 80.35, 80.23, 85.27, 81.18, 84.43, 86.95, 82.68, 77.78, 79.96, 83.29, 86.19, 85.5, 87.13, 83.96, 84.78, 85.77, 84.5, 84.35, 87.53, 85.56, 85.84, 84.31, 81.65, 85.16, 88.47, 83.86, 82.7, 87.03, 79.15, 83.86, 86.12, 86.94, 86.53, 78.95, 86.08, 87.01, 79.16, 87.17, 78.14, 88.0, 86.18, 84.45, 87.62, 85.79, 83.72, 87.55, 84.64, 87.41, 87.89, 85.52, 84.25, 87.72, 84.02, 83.48, 86.03, 84.98, 84.88, 84.53, 87.13, 84.07, 85.89, 86.27, 85.88, 87.37, 84.48, 88.34, 87.21, 85.4, 82.34, 84.07, 86.91, 86.51, 82.71, 86.47, 88.12, 83.91, 86.62, 87.42, 84.61, 87.38, 84.51, 87.69, 83.79, 85.04, 86.75, 87.42, 85.76, 87.05, 88.85, 87.41, 86.17, 86.61, 86.58, 87.22, 83.53, 88.89, 89.24, 85.74, 86.09, 85.76, 80.73, 86.06, 86.52, 87.39, 84.3, 85.28, 88.09, 83.92, 85.88, 82.86, 89.76, 86.83, 80.36, 87.41, 87.94, 86.35, 84.23, 80.23, 85.81, 87.8, 85.88, 88.08, 84.12, 87.15, 86.63, 94.29, 94.73, 95.0, 95.0, 95.07, 95.15, 95.22, 95.22, 95.11, 95.19, 95.04, 95.12, 95.14, 95.07, 95.29, 95.1, 95.4, 95.38, 95.34, 95.09, 95.13, 95.11, 94.81, 95.11, 94.96, 94.99, 94.73, 95.06, 95.29, 94.64, 94.68, 95.13, 94.6, 94.64, 94.4, 94.57, 94.09, 94.41, 94.48, 94.49, 95.21, 95.16, 95.27, 95.32, 95.35, 95.49, 95.5, 95.57, 95.52, 95.44, 95.45, 95.49, 95.54, 95.54, 95.55, 95.61, 95.53, 95.54, 95.51, 95.55],
    [57.25, 64.71, 68.46, 73.03, 74.36, 76.47, 77.36, 79.27, 81.68, 75.25, 83.17, 84.36, 81.64, 78.26, 84.81, 80.83, 84.65, 83.67, 86.51, 85.67, 84.26, 83.25, 85.0, 81.92, 86.06, 78.17, 82.16, 87.39, 81.32, 84.07, 85.8, 85.98, 83.21, 84.22, 86.41, 84.87, 86.32, 85.12, 81.61, 81.13, 82.32, 86.95, 86.74, 85.49, 81.92, 82.59, 86.52, 79.87, 84.4, 86.65, 85.78, 80.12, 87.01, 84.34, 81.83, 83.61, 80.19, 83.59, 85.37, 83.37, 87.85, 88.48, 86.48, 78.55, 82.29, 86.42, 85.36, 86.87, 85.49, 84.85, 86.31, 87.08, 85.71, 82.51, 87.09, 83.85, 88.11, 83.25, 87.0, 79.55, 83.23, 86.86, 82.66, 84.64, 83.88, 86.95, 87.67, 84.75, 84.72, 87.9, 88.27, 86.92, 86.1, 86.41, 87.38, 87.51, 87.05, 85.28, 86.55, 85.69, 85.58, 88.95, 87.68, 87.42, 81.07, 85.16, 88.84, 85.42, 88.76, 81.99, 87.91, 82.08, 86.14, 87.92, 88.37, 87.87, 85.26, 86.02, 85.77, 83.0, 86.45, 87.97, 87.43, 84.12, 87.6, 87.24, 87.03, 85.93, 87.45, 87.01, 86.21, 86.78, 82.71, 87.05, 84.44, 88.02, 86.57, 87.51, 86.39, 87.27, 94.14, 94.2, 94.66, 94.56, 94.75, 94.72, 94.8, 94.53, 94.84, 94.96, 94.83, 94.92, 94.73, 94.76, 94.97, 94.78, 94.83, 94.96, 94.68, 95.01, 94.75, 94.79, 94.81, 94.7, 94.81, 94.77, 94.81, 94.56, 94.86, 94.84, 94.31, 94.58, 94.93, 94.53, 94.75, 94.75, 94.75, 94.74, 94.17, 94.33, 94.98, 95.17, 95.09, 95.21, 95.14, 95.23, 95.21, 95.24, 95.33, 95.28, 95.24, 95.27, 95.18, 95.25, 95.26, 95.22, 95.22, 95.2, 95.43, 95.22],
    [51.0, 60.07, 71.41, 72.66, 72.17, 74.64, 73.87, 77.23, 81.66, 82.17, 81.24, 68.31, 83.95, 79.97, 82.5, 82.57, 83.86, 86.28, 82.1, 81.75, 85.65, 83.8, 83.03, 84.4, 83.36, 80.3, 85.79, 79.11, 84.16, 83.8, 83.18, 82.91, 82.78, 86.4, 86.02, 84.87, 83.5, 87.49, 82.6, 77.13, 83.84, 84.9, 85.1, 82.31, 84.9, 83.76, 84.94, 85.55, 77.41, 82.02, 78.77, 85.48, 78.9, 82.11, 84.59, 85.51, 85.8, 81.7, 84.17, 86.67, 87.22, 80.74, 86.73, 86.17, 84.38, 85.99, 83.84, 87.29, 86.82, 87.86, 86.47, 86.15, 85.34, 86.05, 86.09, 86.65, 84.45, 87.44, 86.19, 87.98, 83.72, 88.0, 87.12, 81.65, 84.01, 88.79, 85.26, 83.45, 84.28, 83.12, 83.0, 88.01, 88.81, 86.8, 81.79, 88.18, 85.6, 80.56, 85.66, 85.27, 86.64, 85.96, 86.95, 87.23, 86.56, 84.79, 84.41, 79.22, 87.86, 88.39, 87.13, 85.87, 88.65, 88.18, 80.25, 85.1, 83.18, 78.41, 86.74, 83.75, 88.11, 87.01, 87.34, 85.32, 87.87, 86.57, 85.6, 86.84, 85.3, 85.66, 87.51, 89.06, 85.82, 87.83, 83.18, 87.11, 88.13, 85.65, 86.74, 85.06, 93.96, 94.48, 94.58, 94.59, 94.77, 94.72, 94.78, 94.75, 94.79, 94.88, 94.96, 95.0, 94.81, 95.02, 95.02, 94.85, 94.97, 94.73, 94.76, 95.02, 94.57, 94.92, 94.85, 94.82, 94.76, 94.79, 94.87, 94.94, 94.69, 94.48, 94.74, 94.89, 94.44, 94.62, 94.31, 94.33, 94.28, 94.21, 94.46, 94.22, 94.89, 94.96, 94.91, 95.04, 95.35, 95.07, 95.03, 95.15, 95.13, 95.2, 95.03, 95.12, 95.09, 94.98, 95.1, 95.3, 95.09, 95.17, 95.26, 95.22]
    ];
subplot(3,2,2); hold on; errorbar(mean(test,1), std(test, 1))
grid on
ylim([81,96])
xlabel('Epoch')
ylabel('Test accuracy (%)')
title('stage lr')
[mean(max(test, [], 2)), std(max(test, [], 2))]


% sgd, cos scheduler, with shortcut connection
train = [
    [27.384, 43.38, 53.482, 62.896, 68.436, 72.352, 75.972, 78.438, 80.266, 81.234, 82.096, 82.618, 83.476, 83.94, 84.604, 84.868, 85.128, 85.528, 85.792, 86.19, 86.242, 86.718, 86.684, 87.06, 87.192, 87.43, 87.328, 87.508, 87.804, 87.928, 87.93, 88.114, 87.942, 88.5, 88.332, 88.308, 88.75, 88.668, 88.728, 88.676, 88.874, 88.892, 88.97, 88.87, 89.294, 89.386, 89.56, 89.57, 89.276, 89.486, 89.63, 89.758, 89.966, 89.926, 89.854, 89.772, 90.034, 90.31, 89.998, 90.376, 90.234, 90.496, 90.428, 90.532, 90.688, 90.682, 90.682, 90.972, 90.822, 90.874, 91.108, 91.114, 90.97, 91.378, 91.286, 91.298, 91.544, 91.532, 91.506, 91.518, 91.754, 91.734, 91.862, 92.032, 92.18, 92.346, 92.11, 92.452, 92.43, 92.572, 92.738, 92.57, 92.72, 92.874, 92.86, 92.858, 93.382, 92.982, 93.444, 93.242, 93.466, 93.662, 93.882, 93.686, 93.826, 93.946, 94.118, 94.11, 94.02, 94.378, 94.456, 94.432, 94.448, 94.502, 94.682, 94.894, 95.168, 95.188, 95.326, 95.5, 95.186, 95.554, 95.562, 95.77, 95.74, 96.08, 95.98, 95.804, 96.486, 96.504, 96.444, 96.384, 96.832, 96.79, 96.88, 97.026, 96.928, 97.254, 97.42, 97.51, 97.402, 97.728, 97.602, 97.896, 97.99, 97.754, 98.186, 98.36, 98.432, 98.42, 98.576, 98.566, 98.654, 98.878, 99.028, 99.072, 99.144, 99.188, 99.238, 99.428, 99.332, 99.462, 99.568, 99.592, 99.688, 99.752, 99.866, 99.832, 99.866, 99.912, 99.92, 99.89, 99.934, 99.96, 99.974, 99.966, 99.972, 99.982, 99.992, 99.994, 99.992, 99.992, 99.994, 99.998, 99.998, 99.996, 99.998, 99.994, 100.0, 99.998, 99.996, 100.0, 99.998, 99.994, 99.996, 99.996, 99.998, 99.996, 99.998, 99.998],
    [35.216, 50.884, 60.87, 67.886, 72.736, 76.766, 79.022, 80.798, 81.858, 82.544, 83.456, 84.242, 84.388, 84.916, 85.422, 85.81, 85.894, 86.218, 86.368, 86.754, 86.712, 86.962, 87.09, 87.324, 87.66, 87.768, 87.736, 88.1, 88.032, 88.036, 88.232, 88.202, 88.346, 88.12, 88.714, 88.812, 88.644, 88.654, 88.894, 88.964, 89.21, 89.01, 88.928, 89.326, 89.404, 89.472, 89.418, 89.424, 89.45, 89.568, 89.924, 89.836, 89.632, 89.906, 89.994, 89.894, 90.264, 90.036, 90.198, 90.396, 90.162, 90.672, 90.318, 90.488, 90.848, 90.738, 90.864, 90.986, 90.856, 90.842, 91.16, 91.176, 91.07, 91.038, 91.368, 91.228, 91.538, 91.752, 91.578, 91.612, 91.928, 91.704, 92.002, 91.882, 92.18, 92.096, 92.278, 92.358, 92.324, 92.646, 92.58, 92.782, 92.914, 92.936, 92.976, 92.966, 93.152, 93.32, 93.276, 93.392, 93.63, 93.688, 93.568, 93.59, 94.002, 93.864, 94.014, 93.996, 94.05, 94.438, 94.494, 94.642, 94.634, 94.47, 94.866, 94.716, 94.99, 94.906, 95.332, 95.348, 95.334, 95.544, 95.584, 95.714, 95.858, 96.094, 95.936, 96.02, 96.206, 96.302, 96.352, 96.634, 96.726, 96.66, 96.664, 96.974, 97.012, 97.21, 97.22, 97.526, 97.428, 97.644, 97.76, 98.046, 97.892, 98.01, 98.058, 98.346, 98.326, 98.516, 98.648, 98.658, 98.826, 98.79, 98.796, 98.95, 99.068, 99.034, 99.21, 99.274, 99.398, 99.516, 99.548, 99.55, 99.61, 99.67, 99.842, 99.812, 99.852, 99.858, 99.894, 99.908, 99.936, 99.964, 99.956, 99.97, 99.976, 99.976, 99.982, 99.98, 99.986, 99.984, 99.992, 99.99, 99.996, 99.998, 99.996, 99.988, 99.998, 99.996, 99.996, 99.994, 99.996, 99.996, 99.998, 99.998, 99.996, 100.0, 99.996, 99.998],
    [30.386, 45.966, 56.904, 65.36, 71.366, 76.3, 78.994, 80.436, 81.786, 82.49, 83.368, 83.858, 84.278, 84.654, 85.23, 85.606, 85.732, 86.162, 86.126, 86.654, 86.86, 86.826, 87.168, 87.372, 87.386, 87.56, 87.91, 87.882, 87.996, 87.768, 87.978, 88.288, 88.346, 88.594, 88.568, 88.754, 88.572, 88.716, 89.038, 89.08, 89.132, 88.938, 89.094, 89.126, 89.346, 89.31, 89.488, 89.476, 89.608, 89.63, 89.866, 89.714, 89.996, 90.026, 89.992, 90.08, 90.074, 90.168, 90.17, 90.326, 90.54, 90.398, 90.698, 90.584, 90.716, 90.53, 90.968, 91.048, 90.918, 91.052, 91.02, 90.918, 91.396, 90.994, 91.598, 91.31, 91.48, 91.806, 91.602, 91.72, 91.974, 92.01, 91.858, 92.448, 92.154, 92.296, 92.196, 92.456, 92.424, 92.722, 92.576, 92.734, 92.82, 92.608, 92.772, 93.124, 92.954, 93.404, 93.306, 93.472, 93.52, 93.606, 93.522, 93.68, 94.07, 93.868, 94.09, 94.142, 94.116, 94.306, 94.624, 94.57, 94.546, 94.86, 94.86, 94.878, 95.008, 95.03, 95.32, 95.292, 95.408, 95.502, 95.718, 95.724, 95.862, 95.918, 95.846, 96.148, 96.056, 96.36, 96.378, 96.554, 96.652, 96.774, 97.022, 97.048, 97.076, 97.18, 97.246, 97.54, 97.488, 97.578, 97.536, 97.91, 97.864, 98.174, 98.094, 98.228, 98.17, 98.722, 98.482, 98.686, 98.638, 98.836, 98.876, 99.014, 99.076, 99.176, 99.28, 99.428, 99.384, 99.49, 99.626, 99.624, 99.658, 99.734, 99.818, 99.78, 99.842, 99.888, 99.916, 99.918, 99.944, 99.948, 99.97, 99.966, 99.98, 99.982, 99.988, 99.994, 99.994, 99.996, 99.996, 99.994, 99.998, 100.0, 100.0, 99.994, 99.996, 99.994, 99.994, 99.998, 99.994, 99.996, 100.0, 99.996, 99.998, 99.992, 99.994, 99.996],
    [29.108, 47.206, 58.546, 66.532, 71.672, 75.794, 78.53, 80.104, 81.492, 82.188, 82.88, 83.716, 84.05, 84.588, 85.002, 85.44, 85.792, 86.094, 86.536, 86.524, 86.918, 87.186, 87.108, 87.256, 87.366, 87.58, 87.766, 87.448, 88.048, 88.094, 88.202, 88.11, 88.304, 88.346, 88.574, 88.538, 88.566, 88.654, 88.87, 88.802, 88.986, 88.904, 89.136, 89.348, 89.062, 89.42, 89.284, 89.562, 89.316, 89.604, 89.688, 89.658, 89.986, 89.57, 89.998, 89.976, 90.268, 90.236, 90.104, 90.354, 90.394, 90.428, 90.736, 90.638, 90.78, 90.596, 90.956, 90.768, 90.934, 90.944, 91.064, 91.12, 91.216, 91.086, 91.138, 91.458, 91.328, 91.716, 91.532, 91.598, 91.922, 91.872, 92.034, 92.16, 92.098, 91.958, 92.266, 92.252, 92.446, 92.556, 92.592, 92.74, 92.52, 93.096, 92.872, 93.03, 93.314, 93.192, 93.328, 93.392, 93.482, 93.654, 93.572, 93.814, 93.822, 93.932, 94.024, 94.252, 94.084, 94.408, 94.414, 94.562, 94.604, 94.694, 95.178, 94.736, 94.894, 95.066, 95.422, 95.426, 95.564, 95.632, 95.56, 95.764, 95.848, 95.944, 95.848, 96.206, 96.022, 96.496, 96.386, 96.486, 96.666, 96.848, 97.01, 97.138, 96.972, 97.352, 97.506, 97.364, 97.576, 97.66, 97.674, 97.716, 97.814, 98.0, 98.138, 98.242, 98.332, 98.334, 98.418, 98.684, 98.644, 98.854, 98.952, 99.07, 99.192, 99.24, 99.122, 99.37, 99.37, 99.496, 99.602, 99.682, 99.638, 99.686, 99.818, 99.874, 99.876, 99.89, 99.888, 99.912, 99.944, 99.974, 99.968, 99.976, 99.97, 99.984, 99.982, 99.982, 99.984, 99.988, 99.994, 99.986, 99.994, 99.996, 99.992, 99.992, 99.988, 99.996, 99.996, 99.998, 99.992, 99.996, 99.998, 99.994, 99.998, 100.0, 99.996, 99.998],
    [34.552, 52.298, 63.566, 69.832, 74.75, 77.654, 79.974, 81.464, 82.318, 83.35, 83.702, 84.45, 84.996, 85.14, 85.596, 85.856, 86.118, 86.546, 86.726, 87.032, 87.032, 87.294, 87.428, 87.644, 87.612, 87.772, 87.984, 87.92, 88.108, 88.426, 88.39, 88.342, 88.578, 88.542, 88.562, 88.888, 88.782, 89.126, 88.988, 88.96, 89.158, 89.166, 89.196, 89.39, 89.584, 89.18, 89.36, 89.42, 89.59, 89.936, 89.95, 89.598, 89.91, 90.026, 89.996, 90.148, 89.994, 90.218, 90.286, 90.06, 90.29, 90.458, 90.552, 90.606, 90.758, 90.474, 90.956, 90.83, 90.98, 91.046, 91.126, 91.222, 91.218, 91.332, 91.37, 91.454, 91.43, 91.418, 91.8, 91.774, 91.656, 91.912, 92.02, 92.144, 92.148, 92.162, 91.994, 92.47, 92.598, 92.538, 92.548, 92.61, 92.492, 92.936, 93.022, 93.0, 93.194, 93.16, 93.382, 93.258, 93.636, 93.4, 93.688, 93.682, 93.726, 93.98, 94.008, 94.076, 94.492, 94.126, 94.238, 94.458, 94.67, 94.72, 94.794, 94.78, 95.008, 95.004, 95.31, 95.152, 95.444, 95.482, 95.66, 95.608, 95.86, 95.84, 95.958, 96.046, 96.298, 96.406, 96.47, 96.322, 96.584, 96.802, 96.686, 97.014, 97.034, 96.878, 97.212, 97.204, 97.436, 97.452, 97.802, 97.736, 98.032, 97.92, 97.958, 98.2, 98.06, 98.362, 98.294, 98.382, 98.592, 98.878, 98.842, 98.852, 99.014, 99.192, 99.298, 99.442, 99.49, 99.34, 99.344, 99.458, 99.548, 99.624, 99.73, 99.712, 99.802, 99.856, 99.902, 99.892, 99.898, 99.934, 99.926, 99.974, 99.978, 99.966, 99.978, 99.988, 99.982, 99.982, 99.99, 99.988, 99.992, 99.99, 99.998, 99.992, 99.992, 99.996, 99.994, 99.992, 99.996, 99.994, 99.994, 99.984, 99.984, 99.992, 99.996, 99.996],
    [31.036, 46.638, 57.804, 66.194, 72.824, 76.896, 79.214, 80.498, 81.82, 82.652, 83.3, 83.946, 84.422, 84.818, 85.028, 85.444, 85.888, 86.056, 86.246, 86.598, 86.716, 86.718, 87.076, 87.13, 87.176, 87.422, 87.552, 87.65, 87.924, 87.938, 87.786, 88.134, 88.498, 88.532, 88.384, 88.598, 88.38, 88.602, 88.92, 88.724, 88.874, 88.93, 88.752, 89.02, 89.314, 89.31, 89.388, 89.348, 89.508, 89.528, 89.64, 89.676, 89.856, 89.766, 89.804, 89.898, 89.93, 89.996, 90.114, 90.124, 90.238, 90.36, 90.356, 90.562, 90.612, 90.574, 90.752, 90.89, 90.604, 90.94, 90.732, 91.132, 91.042, 91.272, 91.29, 91.496, 91.494, 91.34, 91.428, 91.602, 91.576, 91.836, 91.92, 92.024, 91.97, 92.332, 92.158, 92.476, 92.508, 92.496, 92.516, 92.47, 92.778, 93.06, 92.74, 92.796, 93.24, 93.31, 93.334, 93.19, 93.336, 93.646, 93.518, 93.83, 93.968, 93.842, 93.86, 94.022, 94.364, 94.222, 94.428, 94.378, 94.772, 94.52, 94.79, 94.992, 95.03, 95.244, 95.268, 95.236, 95.416, 95.524, 95.632, 95.724, 95.8, 95.994, 95.95, 96.16, 96.166, 96.304, 96.41, 96.54, 96.756, 96.788, 96.974, 97.18, 97.088, 97.256, 97.37, 97.202, 97.516, 97.584, 97.738, 97.72, 97.826, 98.058, 98.15, 98.254, 98.258, 98.484, 98.576, 98.522, 98.57, 98.816, 99.01, 99.028, 99.042, 99.126, 99.13, 99.32, 99.374, 99.474, 99.622, 99.588, 99.73, 99.762, 99.79, 99.764, 99.892, 99.88, 99.924, 99.936, 99.918, 99.962, 99.952, 99.966, 99.98, 99.972, 99.964, 99.982, 99.994, 99.984, 99.996, 99.99, 99.994, 99.996, 99.994, 99.996, 99.996, 99.994, 99.998, 99.996, 99.996, 99.998, 99.996, 99.99, 99.994, 100.0, 99.986, 99.99],
    [33.344, 50.728, 62.588, 69.274, 74.252, 77.65, 79.798, 81.608, 82.202, 83.004, 83.674, 84.202, 84.898, 84.938, 85.432, 85.858, 85.914, 86.178, 86.304, 86.614, 86.774, 87.26, 87.154, 87.272, 87.228, 87.874, 87.828, 87.862, 88.086, 88.156, 88.31, 88.376, 88.224, 88.516, 88.606, 88.744, 88.86, 88.968, 88.764, 88.828, 88.918, 89.148, 89.122, 89.232, 89.264, 89.498, 89.142, 89.436, 89.612, 89.558, 89.83, 89.778, 89.862, 89.842, 90.066, 89.866, 90.136, 90.186, 90.214, 90.168, 90.628, 90.618, 90.43, 90.326, 90.78, 90.562, 90.65, 90.836, 90.782, 91.078, 91.036, 91.102, 91.124, 91.188, 91.324, 91.44, 91.488, 91.474, 91.868, 91.584, 91.826, 91.81, 91.908, 92.02, 91.988, 92.142, 92.408, 92.324, 92.562, 92.604, 92.404, 92.518, 92.742, 93.032, 92.996, 93.122, 92.934, 93.1, 93.15, 93.54, 93.5, 93.634, 93.62, 93.776, 93.632, 94.042, 94.204, 94.162, 94.266, 94.334, 94.404, 94.634, 94.622, 94.85, 94.876, 94.94, 94.9, 95.148, 95.2, 95.486, 95.46, 95.43, 95.522, 95.758, 95.844, 95.924, 96.078, 96.098, 96.482, 96.25, 96.662, 96.608, 96.948, 96.83, 96.732, 96.95, 97.08, 96.98, 97.276, 97.344, 97.542, 97.672, 97.806, 97.778, 97.824, 98.0, 98.212, 98.234, 98.526, 98.418, 98.63, 98.6, 98.654, 98.706, 98.956, 99.014, 99.128, 99.158, 99.14, 99.358, 99.486, 99.412, 99.676, 99.626, 99.68, 99.696, 99.78, 99.85, 99.844, 99.878, 99.946, 99.948, 99.946, 99.974, 99.974, 99.99, 99.986, 99.998, 99.986, 99.992, 99.986, 99.994, 99.992, 99.998, 99.994, 99.992, 99.998, 99.992, 99.992, 99.998, 99.994, 99.994, 99.998, 99.992, 99.994, 99.996, 99.998, 99.998, 100.0, 99.994],
    [34.596, 52.004, 62.5, 69.1, 74.156, 77.748, 79.81, 81.15, 82.176, 82.748, 83.842, 83.978, 84.556, 85.02, 85.436, 85.724, 86.116, 86.426, 86.158, 86.988, 86.708, 86.998, 87.014, 87.378, 87.362, 87.698, 87.626, 87.764, 88.246, 88.164, 88.37, 88.272, 88.338, 88.472, 88.7, 88.858, 88.8, 88.836, 88.722, 88.84, 89.188, 88.966, 89.404, 89.432, 89.174, 89.308, 89.312, 89.818, 89.826, 89.748, 89.484, 89.832, 89.988, 90.09, 89.922, 90.018, 90.352, 90.136, 90.28, 90.518, 90.156, 90.318, 90.32, 90.588, 90.71, 90.746, 90.88, 90.96, 90.998, 90.532, 91.092, 91.128, 91.202, 91.23, 91.238, 91.468, 91.506, 91.728, 91.636, 91.59, 91.7, 91.966, 91.872, 92.0, 92.15, 92.284, 92.212, 92.35, 92.47, 92.524, 92.452, 92.628, 92.862, 92.906, 92.972, 93.21, 93.018, 93.156, 93.248, 93.458, 93.562, 93.68, 93.73, 93.806, 93.928, 93.914, 94.14, 93.986, 94.558, 94.26, 94.294, 94.59, 94.658, 94.64, 94.774, 94.82, 95.108, 95.28, 95.41, 95.448, 95.346, 95.536, 95.646, 95.624, 96.016, 95.908, 96.022, 96.35, 96.12, 96.484, 96.462, 96.496, 96.482, 96.706, 96.898, 96.988, 96.994, 97.244, 97.154, 97.418, 97.402, 97.53, 97.792, 97.848, 97.962, 98.006, 98.058, 98.184, 98.312, 98.344, 98.556, 98.694, 98.696, 98.886, 98.812, 98.954, 99.124, 99.084, 99.39, 99.372, 99.352, 99.508, 99.526, 99.568, 99.548, 99.742, 99.782, 99.794, 99.888, 99.902, 99.896, 99.934, 99.94, 99.94, 99.972, 99.962, 99.986, 99.982, 99.988, 99.994, 99.99, 99.98, 99.988, 99.992, 99.998, 100.0, 99.996, 99.99, 99.996, 99.998, 99.992, 99.996, 99.998, 99.998, 99.988, 99.996, 99.988, 99.99, 99.994, 99.99],
    [32.658, 49.562, 60.92, 68.862, 74.182, 77.614, 79.838, 80.924, 82.172, 82.776, 83.574, 84.098, 84.552, 84.832, 85.22, 85.622, 86.246, 86.242, 86.45, 86.682, 86.846, 87.278, 87.406, 87.138, 87.48, 87.838, 87.802, 87.816, 88.044, 88.28, 88.192, 88.218, 88.202, 88.628, 88.926, 88.438, 88.732, 88.79, 89.09, 88.836, 89.018, 89.186, 89.096, 89.158, 89.456, 89.548, 89.37, 89.462, 89.56, 89.746, 89.78, 89.744, 89.93, 90.024, 90.08, 90.026, 90.354, 90.202, 90.356, 90.506, 90.418, 90.424, 90.432, 90.644, 90.646, 90.808, 90.844, 91.004, 90.738, 91.09, 90.996, 90.996, 91.076, 91.26, 91.432, 91.572, 91.2, 91.654, 91.628, 91.89, 91.692, 91.804, 92.044, 91.858, 92.292, 92.05, 92.314, 92.3, 92.398, 92.558, 92.518, 92.7, 92.53, 92.834, 93.056, 92.944, 93.128, 93.336, 93.56, 93.456, 93.492, 93.402, 93.762, 93.608, 93.786, 93.946, 93.99, 94.14, 94.244, 94.344, 94.38, 94.396, 94.666, 94.434, 94.704, 94.948, 95.12, 95.108, 95.13, 95.366, 95.204, 95.51, 95.812, 95.69, 95.784, 95.918, 95.922, 96.06, 96.12, 96.446, 96.34, 96.47, 96.854, 96.788, 96.924, 97.042, 97.242, 97.164, 97.294, 97.26, 97.542, 97.482, 97.558, 97.782, 98.094, 98.006, 97.924, 98.278, 98.364, 98.278, 98.5, 98.498, 98.65, 98.818, 98.848, 98.998, 99.044, 99.154, 99.17, 99.228, 99.432, 99.442, 99.496, 99.598, 99.682, 99.686, 99.78, 99.824, 99.884, 99.846, 99.902, 99.952, 99.966, 99.946, 99.972, 99.97, 99.982, 99.976, 99.978, 99.986, 99.98, 99.988, 99.99, 99.994, 99.992, 99.994, 99.99, 99.992, 99.998, 99.992, 99.996, 100.0, 99.994, 99.996, 99.994, 99.994, 99.99, 99.998, 100.0, 99.996],
    [32.742, 47.57, 58.566, 66.758, 72.966, 77.332, 79.582, 80.982, 82.068, 82.75, 83.65, 84.212, 84.71, 85.114, 85.438, 85.998, 86.034, 86.432, 86.754, 86.808, 87.108, 87.158, 87.444, 87.426, 87.728, 87.5, 87.766, 88.098, 88.154, 87.96, 87.838, 88.51, 88.434, 88.552, 88.258, 88.714, 88.808, 89.078, 88.84, 89.016, 89.088, 89.122, 89.112, 89.498, 89.294, 89.046, 89.456, 89.37, 89.634, 89.774, 89.708, 89.95, 89.844, 89.86, 90.074, 90.234, 90.058, 90.248, 90.222, 90.186, 90.298, 90.464, 90.694, 90.558, 90.804, 90.652, 90.622, 90.862, 90.934, 91.172, 91.304, 91.168, 91.006, 91.164, 91.49, 91.476, 91.654, 91.618, 91.582, 91.892, 91.788, 91.92, 91.858, 92.056, 92.248, 92.086, 92.398, 92.266, 92.508, 92.67, 92.466, 92.94, 92.776, 92.718, 93.068, 92.856, 93.364, 93.2, 93.336, 93.414, 93.75, 93.574, 93.436, 93.764, 93.992, 93.838, 94.008, 94.204, 94.142, 94.366, 94.182, 94.512, 94.81, 94.996, 94.886, 94.782, 94.924, 95.184, 95.18, 95.326, 95.498, 95.546, 95.66, 95.816, 95.568, 96.18, 95.77, 95.906, 96.274, 96.356, 96.604, 96.536, 96.716, 96.746, 96.856, 96.986, 96.952, 97.236, 97.408, 97.33, 97.454, 97.476, 97.626, 97.706, 97.988, 98.092, 98.116, 98.236, 98.46, 98.328, 98.472, 98.526, 98.696, 98.8, 98.904, 99.08, 99.116, 99.122, 99.452, 99.256, 99.49, 99.522, 99.456, 99.544, 99.688, 99.652, 99.744, 99.77, 99.792, 99.876, 99.918, 99.914, 99.938, 99.946, 99.95, 99.936, 99.972, 99.972, 99.988, 99.986, 99.992, 99.986, 99.988, 99.99, 99.99, 99.992, 99.988, 99.992, 99.998, 99.992, 99.996, 99.994, 99.996, 99.996, 100.0, 99.996, 99.996, 99.996, 99.996, 100.0],
    [32.136, 49.284, 59.742, 67.264, 71.952, 75.526, 77.986, 80.214, 81.22, 82.144, 83.116, 83.578, 84.204, 84.548, 85.058, 85.796, 85.842, 86.118, 86.438, 86.406, 86.968, 87.036, 87.214, 87.41, 87.47, 87.262, 87.632, 87.932, 87.83, 88.066, 88.262, 88.182, 88.472, 88.422, 88.516, 88.536, 88.854, 88.748, 88.776, 88.94, 88.932, 89.026, 89.142, 89.196, 89.39, 89.568, 89.28, 89.734, 89.462, 89.508, 89.846, 89.72, 89.924, 89.926, 89.882, 90.166, 90.048, 90.292, 90.13, 90.502, 90.29, 90.536, 90.332, 90.454, 90.612, 90.57, 90.842, 90.622, 90.78, 90.862, 91.098, 91.054, 91.29, 91.204, 91.348, 91.248, 91.584, 91.76, 91.698, 91.816, 91.708, 91.824, 91.81, 92.23, 92.21, 92.184, 92.274, 92.44, 92.266, 92.464, 92.662, 92.696, 92.584, 92.904, 92.906, 92.944, 93.27, 93.088, 93.136, 93.448, 93.502, 93.446, 93.536, 93.748, 93.806, 94.034, 93.836, 93.956, 94.168, 94.26, 94.482, 94.35, 94.848, 94.596, 94.966, 94.924, 94.946, 94.936, 95.256, 95.224, 95.42, 95.566, 95.456, 95.664, 95.754, 95.988, 96.096, 95.956, 96.356, 96.346, 96.442, 96.436, 96.694, 96.722, 96.974, 96.94, 97.164, 97.26, 97.286, 97.52, 97.382, 97.704, 97.864, 97.69, 97.794, 98.022, 98.112, 98.3, 98.26, 98.58, 98.536, 98.504, 98.69, 98.926, 98.928, 98.918, 99.048, 99.144, 99.36, 99.31, 99.34, 99.462, 99.626, 99.634, 99.696, 99.81, 99.712, 99.824, 99.848, 99.918, 99.934, 99.908, 99.928, 99.96, 99.978, 99.982, 99.974, 99.986, 99.988, 99.986, 99.986, 99.992, 99.996, 99.994, 99.992, 99.998, 99.996, 99.998, 99.99, 99.992, 100.0, 99.996, 99.998, 99.996, 99.998, 99.996, 100.0, 99.99, 99.994, 99.994],
    [33.628, 50.284, 61.916, 68.016, 73.686, 76.998, 79.116, 80.846, 81.672, 82.598, 82.97, 83.652, 83.862, 84.314, 84.766, 85.096, 85.586, 85.758, 85.896, 86.42, 86.312, 86.69, 86.872, 86.92, 86.952, 87.494, 87.652, 87.704, 87.896, 87.812, 87.956, 88.024, 88.182, 87.98, 88.686, 88.398, 88.47, 88.574, 88.53, 88.674, 88.786, 89.016, 89.03, 88.988, 89.042, 89.4, 89.344, 89.426, 89.398, 89.48, 89.69, 89.742, 89.612, 89.798, 90.002, 89.802, 89.746, 90.018, 90.19, 90.32, 90.224, 90.35, 90.318, 90.58, 90.298, 90.44, 90.538, 90.83, 90.66, 91.196, 90.844, 91.132, 90.928, 91.276, 91.118, 91.366, 91.608, 91.562, 91.44, 91.684, 91.792, 91.634, 91.928, 92.022, 92.0, 92.14, 92.394, 92.396, 92.212, 92.358, 92.694, 92.788, 92.722, 92.9, 92.604, 92.922, 92.964, 93.372, 93.174, 93.672, 93.334, 93.576, 93.67, 93.72, 93.758, 93.794, 94.042, 94.108, 94.132, 94.18, 94.326, 94.66, 94.426, 94.804, 94.736, 95.028, 94.826, 95.036, 95.24, 95.236, 95.248, 95.466, 95.616, 95.498, 96.012, 95.774, 95.86, 96.01, 96.388, 96.506, 96.524, 96.6, 96.71, 96.842, 96.822, 97.068, 97.14, 97.13, 97.138, 97.254, 97.588, 97.786, 97.532, 97.778, 97.84, 97.878, 98.092, 98.094, 98.538, 98.424, 98.638, 98.476, 98.788, 98.79, 98.8, 98.878, 99.018, 99.132, 99.322, 99.358, 99.4, 99.506, 99.57, 99.53, 99.594, 99.718, 99.768, 99.78, 99.782, 99.89, 99.894, 99.92, 99.95, 99.966, 99.978, 99.972, 99.988, 99.982, 99.978, 99.988, 99.988, 99.996, 99.994, 99.988, 99.996, 99.996, 99.994, 99.996, 99.996, 99.99, 99.998, 99.996, 99.996, 100.0, 99.988, 99.994, 99.996, 99.996, 99.994, 100.0],
    [29.702, 47.132, 58.924, 67.368, 73.362, 77.546, 79.626, 81.038, 82.19, 83.106, 83.426, 84.162, 84.624, 85.122, 85.44, 85.938, 86.01, 86.498, 86.848, 86.94, 87.134, 87.036, 87.078, 87.434, 87.708, 87.57, 87.788, 88.268, 88.182, 88.17, 88.406, 88.34, 88.432, 88.36, 88.484, 88.952, 88.768, 88.54, 88.916, 88.912, 89.118, 88.948, 89.19, 89.398, 89.184, 89.276, 89.54, 89.702, 89.69, 89.872, 89.798, 89.76, 89.812, 89.96, 89.888, 90.036, 90.344, 90.132, 90.39, 90.374, 90.278, 90.544, 90.62, 90.474, 90.786, 90.796, 90.77, 90.96, 91.062, 91.002, 91.144, 91.216, 91.298, 91.396, 91.43, 91.552, 91.48, 91.852, 91.494, 91.856, 91.882, 91.868, 92.026, 92.12, 92.186, 92.324, 92.468, 92.25, 92.584, 92.708, 92.682, 92.596, 92.794, 92.82, 93.084, 93.06, 93.2, 93.286, 93.034, 93.658, 93.468, 93.638, 93.824, 93.82, 93.878, 93.914, 94.08, 93.986, 94.194, 94.368, 94.608, 94.326, 94.734, 94.794, 94.816, 94.856, 94.934, 95.14, 95.118, 95.424, 95.386, 95.526, 95.822, 95.748, 95.864, 96.11, 95.986, 96.138, 96.246, 96.374, 96.448, 96.57, 96.47, 96.83, 96.972, 97.202, 96.942, 97.288, 97.142, 97.392, 97.56, 97.47, 97.8, 97.74, 97.926, 97.948, 98.212, 98.216, 98.138, 98.638, 98.504, 98.42, 98.878, 98.852, 98.85, 98.906, 99.154, 99.158, 99.154, 99.364, 99.474, 99.582, 99.53, 99.666, 99.748, 99.762, 99.668, 99.814, 99.848, 99.886, 99.904, 99.938, 99.932, 99.962, 99.962, 99.978, 99.976, 99.972, 99.986, 99.98, 99.992, 99.988, 99.982, 99.99, 99.986, 99.986, 99.992, 99.99, 99.988, 99.998, 99.998, 99.996, 99.996, 99.992, 99.994, 99.994, 99.99, 99.99, 99.996, 99.992],
    [33.878, 49.49, 60.376, 68.014, 73.268, 77.002, 79.364, 81.17, 82.012, 82.806, 83.348, 83.91, 84.518, 84.86, 85.318, 85.742, 86.098, 86.206, 86.592, 86.898, 86.682, 87.05, 87.148, 87.29, 87.518, 87.536, 87.762, 87.786, 87.774, 88.314, 88.03, 88.278, 88.4, 88.644, 88.516, 88.872, 88.8, 88.544, 88.686, 88.914, 89.114, 88.902, 89.31, 89.194, 89.278, 89.288, 89.302, 89.442, 89.482, 89.732, 89.566, 89.804, 89.928, 90.072, 89.82, 89.996, 90.16, 89.97, 90.216, 90.57, 90.092, 90.47, 90.42, 90.642, 90.808, 90.57, 90.752, 90.84, 90.948, 90.918, 91.024, 91.322, 91.084, 91.336, 91.408, 91.452, 91.462, 91.718, 91.718, 91.774, 91.724, 91.906, 91.934, 92.11, 92.142, 92.254, 92.254, 92.356, 92.582, 92.522, 92.764, 92.518, 92.812, 92.794, 93.108, 92.936, 92.952, 93.066, 93.186, 93.342, 93.478, 93.712, 93.598, 93.626, 93.884, 93.744, 94.002, 94.142, 94.33, 94.206, 94.708, 94.456, 94.41, 94.8, 94.838, 94.864, 94.998, 95.124, 95.222, 95.274, 95.268, 95.598, 95.588, 95.764, 95.8, 96.124, 96.03, 96.13, 96.14, 96.344, 96.294, 96.76, 96.66, 96.886, 97.088, 97.066, 97.088, 97.182, 97.292, 97.404, 97.556, 97.542, 97.722, 97.904, 97.948, 98.056, 98.13, 98.18, 98.542, 98.47, 98.564, 98.494, 98.768, 98.906, 98.858, 99.112, 99.132, 99.124, 99.176, 99.226, 99.332, 99.472, 99.594, 99.684, 99.672, 99.664, 99.754, 99.884, 99.926, 99.888, 99.926, 99.948, 99.942, 99.962, 99.968, 99.944, 99.98, 99.984, 99.988, 99.98, 99.986, 99.99, 99.994, 99.996, 99.99, 99.992, 99.998, 99.988, 99.996, 99.996, 99.998, 99.994, 99.996, 99.996, 99.996, 100.0, 99.992, 99.994, 99.992, 99.992],
    [30.002, 46.8, 57.23, 65.43, 70.234, 75.14, 78.224, 80.0, 81.168, 82.062, 82.902, 83.562, 84.076, 84.632, 84.932, 85.444, 85.492, 85.916, 86.252, 86.346, 86.746, 86.852, 87.14, 87.274, 87.168, 87.468, 87.612, 87.706, 87.936, 88.04, 88.136, 88.016, 88.44, 88.252, 88.49, 88.456, 88.314, 88.902, 88.852, 88.994, 88.834, 88.93, 89.074, 88.91, 89.564, 89.134, 89.306, 89.32, 89.536, 89.808, 89.558, 89.828, 89.736, 90.09, 89.908, 89.818, 90.108, 89.872, 90.082, 90.098, 90.452, 90.358, 90.428, 90.53, 90.59, 90.538, 90.844, 90.856, 90.854, 90.938, 91.166, 91.266, 91.246, 91.194, 91.186, 91.468, 91.544, 91.706, 91.492, 91.846, 91.876, 91.906, 91.926, 92.136, 92.05, 92.286, 92.462, 92.374, 92.494, 92.594, 92.674, 92.376, 92.858, 92.776, 92.94, 93.112, 93.212, 93.382, 93.236, 93.516, 93.536, 93.548, 93.856, 93.678, 93.846, 94.14, 94.252, 93.94, 94.248, 94.338, 94.386, 94.548, 94.504, 94.706, 94.75, 95.016, 95.006, 95.058, 95.196, 95.47, 95.454, 95.546, 95.606, 95.876, 95.986, 95.976, 96.018, 96.212, 96.158, 96.406, 96.38, 96.502, 96.612, 96.656, 96.966, 97.086, 96.986, 97.12, 97.366, 97.482, 97.528, 97.404, 97.774, 97.836, 98.052, 97.954, 98.13, 98.41, 98.49, 98.242, 98.644, 98.626, 98.758, 98.9, 98.836, 98.922, 98.966, 99.182, 99.27, 99.324, 99.466, 99.406, 99.622, 99.6, 99.726, 99.814, 99.72, 99.83, 99.87, 99.876, 99.85, 99.934, 99.95, 99.946, 99.976, 99.988, 99.994, 99.992, 99.98, 99.988, 99.998, 99.99, 99.988, 99.996, 99.994, 99.996, 99.99, 99.994, 99.998, 99.992, 100.0, 99.998, 99.996, 99.998, 99.992, 99.998, 99.994, 99.994, 99.994, 99.998],
    [26.746, 40.782, 50.052, 58.96, 64.972, 69.592, 73.888, 77.278, 79.276, 80.404, 81.494, 82.432, 83.226, 83.586, 84.292, 84.62, 84.86, 85.31, 85.434, 85.85, 86.164, 86.284, 86.366, 86.566, 86.746, 87.112, 87.326, 87.454, 87.372, 87.648, 87.532, 87.908, 87.876, 88.008, 88.11, 88.172, 88.482, 88.634, 88.586, 88.39, 88.638, 88.626, 88.95, 88.918, 89.208, 89.228, 89.05, 89.36, 89.398, 89.39, 89.494, 89.458, 89.628, 89.578, 89.8, 89.916, 89.926, 89.978, 90.142, 90.196, 90.328, 90.386, 90.48, 90.48, 90.34, 90.598, 90.884, 90.816, 90.818, 90.842, 91.014, 90.962, 91.188, 91.34, 91.184, 91.322, 91.308, 91.51, 91.442, 91.696, 91.626, 91.716, 91.742, 92.028, 92.034, 92.052, 92.526, 92.144, 92.506, 92.386, 92.526, 92.622, 92.932, 92.792, 92.964, 92.966, 92.99, 93.178, 93.356, 93.522, 93.418, 93.468, 93.548, 93.654, 93.8, 94.08, 94.07, 94.328, 94.264, 94.278, 94.422, 94.44, 94.538, 94.714, 94.772, 94.838, 95.046, 95.296, 95.266, 95.412, 95.238, 95.616, 95.66, 95.664, 95.742, 95.988, 96.038, 96.184, 96.438, 96.07, 96.464, 96.546, 96.822, 96.8, 96.96, 97.008, 97.012, 97.178, 97.488, 97.412, 97.708, 97.274, 97.796, 97.79, 97.954, 97.898, 98.244, 98.272, 98.374, 98.464, 98.694, 98.596, 98.762, 98.81, 98.82, 99.098, 99.204, 99.144, 99.342, 99.408, 99.398, 99.482, 99.72, 99.626, 99.742, 99.692, 99.758, 99.856, 99.91, 99.932, 99.936, 99.954, 99.958, 99.956, 99.98, 99.986, 99.984, 99.992, 99.986, 99.984, 99.994, 99.998, 99.988, 99.994, 99.998, 99.992, 100.0, 100.0, 99.998, 99.998, 99.998, 99.994, 99.996, 99.994, 100.0, 99.998, 99.998, 99.998, 99.994, 99.996]
    ];
subplot(3,2,3); errorbar(mean(train,1), std(train, 1))

test = [
    [40.05, 46.57, 61.0, 65.67, 68.71, 73.59, 72.15, 73.92, 76.02, 79.31, 78.94, 79.66, 78.12, 78.98, 79.33, 83.16, 81.09, 72.78, 80.46, 82.98, 83.04, 77.26, 81.89, 85.98, 79.34, 82.69, 84.97, 85.58, 85.74, 85.27, 80.03, 83.75, 83.17, 84.73, 82.81, 84.04, 84.51, 79.43, 83.55, 86.44, 84.73, 83.62, 83.63, 84.32, 84.94, 84.57, 86.15, 79.03, 86.18, 87.61, 84.06, 81.84, 86.3, 87.31, 83.08, 84.99, 84.92, 85.15, 84.6, 83.62, 85.19, 86.45, 86.03, 87.96, 82.96, 87.05, 85.69, 87.06, 85.08, 86.22, 88.25, 87.27, 87.05, 87.61, 87.1, 87.99, 86.99, 85.32, 88.01, 85.77, 88.37, 87.73, 90.12, 88.18, 88.58, 88.24, 86.72, 88.24, 86.71, 85.1, 87.21, 87.22, 88.96, 86.98, 88.87, 88.58, 89.47, 87.02, 88.85, 90.54, 89.66, 88.37, 88.81, 90.29, 90.13, 89.01, 88.94, 89.42, 90.15, 89.93, 90.14, 89.67, 89.77, 90.65, 90.17, 90.02, 88.27, 89.77, 90.19, 90.67, 90.54, 90.93, 88.78, 90.54, 91.45, 91.36, 91.94, 91.06, 90.88, 91.27, 91.36, 90.8, 91.09, 91.14, 92.28, 90.65, 91.54, 91.29, 91.84, 90.34, 92.27, 90.27, 91.68, 92.47, 92.26, 92.96, 92.3, 93.09, 92.49, 92.86, 92.04, 92.11, 93.36, 93.0, 92.94, 93.84, 92.85, 94.19, 93.94, 93.76, 93.91, 93.96, 94.04, 94.38, 94.31, 94.63, 94.56, 94.58, 94.79, 94.81, 94.82, 94.81, 95.13, 95.1, 95.19, 95.05, 95.37, 95.24, 95.4, 95.36, 95.45, 95.35, 95.34, 95.4, 95.37, 95.44, 95.41, 95.44, 95.51, 95.38, 95.39, 95.47, 95.45, 95.42, 95.38, 95.39, 95.41, 95.42, 95.38, 95.4],
    [46.16, 53.39, 57.34, 65.41, 71.76, 73.48, 73.96, 77.21, 79.93, 80.01, 80.51, 83.38, 80.05, 81.11, 78.05, 82.06, 75.89, 80.21, 84.28, 75.99, 80.88, 80.66, 84.62, 82.16, 81.78, 84.02, 81.81, 82.3, 82.04, 82.41, 84.38, 82.77, 86.03, 83.39, 85.94, 82.93, 81.49, 81.62, 84.28, 83.66, 84.87, 82.65, 79.43, 84.99, 86.93, 85.62, 83.83, 79.78, 86.43, 84.57, 83.96, 86.9, 86.37, 86.56, 86.31, 86.95, 84.02, 86.94, 86.65, 86.68, 86.3, 85.78, 84.29, 85.67, 82.31, 83.66, 88.25, 84.02, 86.43, 86.37, 85.62, 88.64, 87.1, 86.79, 84.66, 86.49, 85.44, 87.54, 87.19, 86.95, 81.71, 86.85, 85.28, 83.28, 87.07, 85.63, 86.33, 88.34, 86.82, 89.88, 87.72, 89.24, 87.02, 89.25, 86.1, 85.85, 89.03, 86.8, 87.74, 88.01, 89.81, 89.77, 87.86, 86.43, 85.51, 90.25, 85.9, 90.25, 86.99, 89.64, 91.27, 86.94, 89.88, 89.1, 88.49, 87.59, 89.09, 90.3, 88.17, 89.89, 91.15, 89.77, 89.5, 91.27, 89.99, 90.98, 90.76, 90.48, 91.08, 90.88, 91.22, 91.21, 91.43, 91.3, 91.28, 91.28, 92.53, 91.48, 91.59, 92.05, 92.27, 92.46, 92.12, 92.11, 92.02, 92.46, 92.7, 92.89, 91.45, 92.99, 92.68, 93.56, 93.12, 93.33, 93.56, 93.13, 93.25, 93.66, 93.61, 94.12, 94.2, 94.16, 93.52, 93.92, 94.23, 94.59, 94.79, 94.51, 94.78, 94.95, 94.94, 95.06, 95.15, 95.11, 95.22, 95.27, 95.22, 95.38, 95.33, 95.44, 95.4, 95.38, 95.4, 95.35, 95.32, 95.48, 95.51, 95.34, 95.43, 95.39, 95.44, 95.56, 95.46, 95.44, 95.45, 95.4, 95.39, 95.52, 95.46, 95.57],
    [36.33, 51.86, 61.72, 68.6, 73.1, 74.38, 79.24, 77.03, 75.93, 77.72, 79.39, 79.4, 76.03, 83.25, 77.19, 78.96, 82.88, 79.84, 84.14, 83.21, 84.56, 80.99, 81.4, 84.07, 79.73, 82.69, 77.59, 82.56, 84.77, 83.44, 85.15, 84.79, 82.37, 85.55, 83.94, 81.82, 83.3, 86.52, 84.93, 86.61, 82.57, 84.67, 84.67, 86.0, 74.58, 86.29, 81.75, 87.3, 85.84, 78.53, 85.19, 80.42, 85.66, 85.82, 84.29, 84.58, 84.09, 86.68, 86.91, 80.69, 86.07, 86.81, 87.7, 88.79, 86.61, 85.1, 86.23, 84.49, 85.65, 87.23, 85.13, 87.94, 88.13, 86.76, 84.03, 88.01, 82.69, 87.15, 88.63, 85.77, 88.57, 84.91, 88.78, 86.06, 86.01, 86.37, 88.42, 87.94, 88.96, 88.31, 85.88, 87.79, 87.54, 87.71, 88.62, 88.96, 89.94, 89.44, 89.67, 88.98, 89.21, 89.35, 88.12, 88.63, 89.33, 89.82, 89.57, 87.81, 90.1, 89.32, 87.21, 90.78, 90.43, 90.48, 90.28, 89.6, 89.57, 89.68, 90.32, 89.71, 89.04, 89.99, 91.1, 91.26, 90.53, 90.89, 90.31, 90.8, 91.45, 91.11, 91.75, 91.3, 91.76, 91.2, 92.08, 92.22, 91.94, 91.82, 90.81, 92.32, 90.92, 91.35, 92.7, 92.18, 92.15, 92.65, 92.55, 90.91, 93.02, 92.55, 92.72, 92.37, 92.98, 91.42, 92.72, 93.52, 93.1, 93.58, 94.18, 93.51, 93.15, 94.19, 94.27, 93.89, 94.4, 94.3, 94.46, 94.79, 94.72, 94.64, 94.8, 94.82, 94.95, 94.67, 95.27, 95.07, 95.25, 95.31, 95.22, 95.3, 95.33, 95.35, 95.4, 95.35, 95.32, 95.37, 95.43, 95.45, 95.36, 95.31, 95.3, 95.41, 95.48, 95.41, 95.32, 95.32, 95.29, 95.42, 95.44, 95.34],
    [41.37, 49.04, 62.64, 65.3, 70.19, 76.36, 77.23, 77.03, 77.88, 80.98, 77.8, 82.5, 74.84, 75.88, 82.38, 83.27, 80.61, 80.15, 83.85, 79.97, 77.54, 80.23, 85.77, 83.74, 83.48, 83.98, 82.74, 83.38, 81.47, 84.22, 83.82, 83.03, 84.48, 83.96, 84.04, 84.46, 83.33, 83.17, 84.38, 86.11, 82.44, 85.62, 84.54, 84.24, 83.32, 86.25, 84.89, 83.04, 84.21, 84.63, 86.15, 84.33, 85.98, 86.24, 80.81, 85.02, 84.73, 81.52, 84.78, 83.95, 84.05, 82.27, 87.44, 83.71, 86.16, 86.62, 85.11, 87.13, 86.24, 87.68, 88.18, 87.82, 87.32, 85.15, 86.83, 87.96, 85.99, 87.19, 88.11, 89.09, 84.95, 85.85, 83.08, 87.3, 86.16, 88.96, 87.61, 86.77, 88.11, 87.97, 85.99, 86.78, 88.88, 88.71, 88.55, 90.45, 88.17, 87.42, 88.5, 89.11, 87.9, 90.16, 87.97, 89.89, 89.08, 86.0, 88.56, 89.99, 88.31, 88.32, 90.06, 88.53, 88.52, 89.45, 87.91, 89.79, 90.42, 89.16, 89.74, 90.83, 89.17, 90.39, 90.33, 90.86, 88.57, 88.7, 90.9, 88.63, 91.21, 91.72, 91.01, 91.05, 90.25, 90.25, 91.67, 90.27, 91.48, 92.1, 91.67, 91.45, 91.81, 91.12, 91.69, 92.3, 92.16, 92.32, 91.78, 92.48, 92.58, 92.41, 93.1, 92.8, 93.57, 93.2, 93.23, 93.48, 93.56, 92.9, 93.66, 93.93, 94.01, 93.91, 94.35, 94.03, 94.09, 94.18, 94.64, 94.66, 94.54, 94.91, 95.0, 94.85, 95.03, 95.0, 95.06, 95.15, 95.12, 95.13, 95.22, 95.33, 95.26, 95.27, 95.27, 95.3, 95.24, 95.28, 95.28, 95.29, 95.3, 95.23, 95.29, 95.3, 95.4, 95.32, 95.35, 95.38, 95.22, 95.41, 95.37, 95.28],
    [46.89, 57.09, 65.76, 72.69, 71.94, 71.59, 76.76, 80.74, 78.4, 71.41, 80.97, 82.7, 77.95, 79.11, 80.09, 84.68, 82.11, 84.68, 77.47, 83.54, 84.83, 83.46, 83.97, 80.05, 81.14, 84.24, 84.5, 80.86, 77.5, 80.53, 86.24, 79.09, 81.88, 83.25, 85.26, 84.06, 84.03, 85.65, 84.64, 85.9, 83.91, 83.32, 85.71, 84.66, 84.2, 84.87, 85.33, 77.8, 83.06, 87.85, 82.72, 86.11, 80.83, 84.46, 83.83, 85.81, 84.86, 83.81, 84.35, 84.55, 86.16, 84.8, 87.33, 86.62, 83.82, 87.69, 83.43, 86.37, 86.06, 85.7, 86.11, 86.02, 84.56, 86.96, 85.61, 88.04, 87.35, 87.41, 88.99, 86.52, 88.14, 87.91, 87.56, 86.98, 89.0, 86.88, 87.73, 83.99, 85.04, 86.85, 89.74, 88.19, 86.23, 88.01, 89.9, 88.4, 84.23, 89.44, 90.23, 89.79, 86.09, 89.49, 87.95, 88.46, 90.0, 88.84, 88.73, 89.57, 90.1, 89.41, 90.48, 88.95, 90.69, 90.68, 89.12, 89.07, 88.72, 88.4, 90.67, 89.0, 90.75, 88.2, 89.35, 91.39, 90.19, 91.06, 90.79, 90.47, 89.82, 91.18, 90.97, 90.34, 91.93, 90.56, 90.95, 91.35, 91.46, 91.96, 91.48, 91.61, 92.02, 92.38, 91.54, 92.26, 91.59, 91.98, 92.85, 91.75, 92.76, 92.67, 92.09, 92.87, 92.74, 93.23, 93.22, 92.88, 93.39, 93.81, 93.7, 92.95, 94.26, 93.3, 93.76, 93.39, 93.96, 94.1, 94.27, 94.28, 94.14, 94.68, 94.65, 94.76, 94.82, 95.05, 95.02, 94.99, 95.32, 95.19, 95.34, 95.42, 95.49, 95.53, 95.63, 95.64, 95.57, 95.51, 95.52, 95.53, 95.6, 95.67, 95.62, 95.58, 95.6, 95.65, 95.69, 95.7, 95.6, 95.68, 95.69, 95.69],
    [40.33, 52.59, 61.67, 66.96, 69.97, 72.47, 76.48, 77.99, 78.43, 81.6, 81.77, 83.43, 80.32, 80.74, 81.29, 83.78, 81.5, 75.68, 83.25, 83.33, 83.09, 84.86, 83.38, 78.69, 81.21, 81.64, 83.23, 81.37, 81.31, 82.43, 82.72, 83.9, 84.05, 84.98, 82.31, 84.84, 83.95, 81.68, 86.86, 84.65, 85.31, 83.42, 85.0, 84.68, 81.86, 85.69, 86.09, 85.06, 80.77, 86.07, 80.2, 85.94, 84.5, 84.8, 85.72, 85.8, 85.65, 85.8, 85.96, 86.52, 87.04, 86.5, 87.19, 82.96, 87.03, 86.01, 86.11, 86.86, 86.11, 85.67, 83.8, 86.93, 86.73, 87.68, 88.07, 85.3, 87.16, 86.95, 87.73, 88.38, 86.73, 88.34, 88.27, 86.19, 84.27, 87.53, 87.04, 89.13, 87.99, 87.64, 88.94, 88.75, 88.29, 89.27, 88.28, 88.58, 88.42, 85.99, 89.44, 88.42, 88.73, 89.13, 88.63, 89.28, 86.88, 89.72, 87.9, 90.32, 89.84, 90.21, 89.3, 89.0, 91.27, 89.24, 88.56, 90.77, 90.25, 89.84, 89.88, 89.11, 91.48, 90.75, 90.1, 91.27, 89.96, 90.62, 90.76, 90.87, 90.21, 90.94, 90.74, 91.54, 89.83, 90.95, 90.3, 92.2, 91.98, 90.62, 90.9, 91.38, 91.6, 92.18, 91.34, 92.55, 92.15, 92.24, 92.3, 91.43, 92.51, 92.82, 92.47, 92.71, 92.68, 93.18, 93.93, 92.91, 93.08, 93.5, 92.94, 93.51, 93.44, 93.9, 94.14, 94.42, 94.32, 94.37, 94.88, 94.65, 94.7, 94.98, 94.98, 94.92, 95.12, 95.07, 95.28, 95.34, 95.39, 95.29, 95.29, 95.41, 95.46, 95.39, 95.49, 95.59, 95.58, 95.54, 95.61, 95.62, 95.55, 95.61, 95.56, 95.52, 95.59, 95.59, 95.52, 95.55, 95.55, 95.54, 95.56, 95.55],
    [44.75, 55.11, 68.0, 63.74, 69.63, 66.52, 75.97, 73.39, 76.89, 80.53, 79.54, 78.63, 82.42, 82.4, 79.92, 82.35, 84.27, 81.62, 82.47, 84.31, 68.62, 83.1, 82.53, 83.96, 78.25, 84.47, 83.74, 82.98, 81.89, 83.0, 84.71, 79.25, 84.05, 87.32, 82.19, 78.97, 80.6, 85.38, 81.82, 85.11, 85.03, 85.21, 84.07, 84.25, 85.6, 81.39, 85.59, 84.92, 84.38, 83.48, 84.89, 84.87, 85.91, 83.32, 80.01, 83.08, 85.91, 85.8, 83.56, 85.38, 86.53, 84.65, 84.02, 85.7, 86.24, 88.04, 86.08, 87.91, 85.85, 84.58, 88.02, 85.35, 86.79, 85.03, 85.11, 89.13, 87.62, 84.86, 86.62, 87.15, 84.99, 88.32, 88.52, 88.31, 87.52, 87.26, 88.19, 87.2, 88.23, 86.33, 85.16, 85.56, 87.67, 86.97, 88.61, 89.93, 87.9, 88.48, 88.26, 87.66, 88.47, 89.54, 89.58, 89.7, 89.37, 89.45, 89.42, 88.49, 89.14, 88.84, 89.85, 90.11, 90.46, 89.99, 89.21, 88.78, 89.84, 91.03, 91.28, 90.06, 89.07, 90.94, 91.09, 90.87, 91.59, 91.48, 88.77, 89.58, 90.55, 92.21, 91.35, 92.0, 90.7, 91.62, 91.1, 91.65, 91.23, 91.71, 90.78, 92.44, 92.55, 91.75, 91.9, 91.92, 91.87, 92.66, 92.67, 92.61, 93.14, 92.56, 92.59, 92.78, 92.15, 92.06, 93.02, 93.02, 93.38, 93.5, 94.14, 94.01, 93.36, 93.82, 94.18, 94.22, 94.04, 94.39, 94.29, 94.71, 94.66, 95.01, 95.29, 95.28, 95.26, 95.25, 95.4, 95.3, 95.34, 95.52, 95.39, 95.42, 95.43, 95.4, 95.29, 95.37, 95.52, 95.61, 95.49, 95.6, 95.52, 95.6, 95.44, 95.53, 95.58, 95.52, 95.55, 95.5, 95.52, 95.49, 95.57, 95.56],
    [44.15, 53.26, 65.31, 72.5, 74.37, 75.89, 79.42, 75.18, 74.61, 76.57, 71.08, 72.16, 79.45, 83.82, 79.78, 80.42, 84.21, 80.28, 84.62, 77.59, 84.11, 81.7, 78.35, 81.62, 82.96, 81.77, 84.39, 81.92, 82.4, 83.91, 80.12, 81.7, 83.83, 82.06, 84.44, 85.7, 85.97, 83.9, 85.26, 84.97, 84.48, 80.94, 85.53, 86.39, 83.4, 81.33, 86.18, 84.83, 82.75, 85.18, 86.55, 83.5, 82.06, 84.81, 84.91, 87.35, 84.63, 82.6, 86.06, 82.63, 88.34, 86.62, 86.63, 85.95, 83.51, 85.68, 88.33, 84.87, 82.43, 84.54, 86.78, 85.71, 85.73, 86.54, 85.16, 85.58, 87.88, 85.48, 86.16, 85.23, 88.2, 87.04, 88.31, 89.14, 85.89, 88.49, 88.88, 87.34, 88.16, 85.58, 83.3, 87.35, 87.47, 89.58, 87.66, 86.09, 88.9, 89.1, 89.01, 87.46, 87.95, 87.96, 88.48, 88.31, 88.07, 89.58, 90.84, 82.11, 88.92, 88.23, 88.47, 89.95, 88.72, 89.94, 90.53, 87.5, 89.01, 90.56, 89.98, 89.08, 90.63, 90.98, 90.3, 90.62, 90.03, 91.25, 90.71, 90.39, 90.26, 91.04, 91.66, 91.0, 90.08, 91.15, 89.83, 91.02, 91.52, 91.45, 90.88, 91.49, 91.49, 91.92, 91.68, 92.87, 91.78, 91.56, 90.11, 91.29, 92.98, 92.64, 92.77, 91.87, 92.81, 92.8, 92.42, 93.2, 92.68, 93.15, 93.59, 93.39, 93.48, 93.75, 93.85, 93.7, 93.49, 94.21, 94.19, 94.51, 94.7, 94.61, 94.34, 94.84, 94.79, 94.57, 94.71, 94.79, 94.88, 95.06, 95.04, 95.02, 95.2, 95.15, 95.2, 95.2, 95.17, 95.19, 95.13, 95.09, 95.09, 95.15, 95.22, 95.11, 95.2, 95.22, 95.17, 95.18, 95.13, 95.18, 95.19, 95.15],
    [41.16, 55.13, 61.57, 71.13, 68.55, 73.04, 75.98, 77.8, 80.3, 78.0, 78.91, 82.89, 78.49, 74.23, 80.81, 78.61, 82.7, 82.58, 76.73, 82.09, 84.51, 79.4, 83.07, 84.01, 82.08, 84.46, 82.09, 83.69, 79.17, 85.18, 82.75, 79.58, 83.55, 79.84, 83.09, 83.96, 84.82, 80.78, 83.9, 85.5, 87.85, 83.63, 81.6, 84.77, 84.79, 85.53, 86.11, 86.31, 78.45, 85.34, 86.48, 85.45, 84.93, 86.92, 84.17, 84.61, 83.53, 85.97, 81.51, 83.09, 84.72, 85.54, 88.17, 87.33, 86.42, 86.92, 86.16, 85.04, 82.71, 88.0, 86.68, 84.79, 84.53, 85.25, 86.36, 87.51, 85.94, 86.49, 87.34, 84.45, 84.72, 87.37, 86.13, 88.86, 85.79, 88.0, 85.43, 88.0, 85.62, 85.5, 87.95, 88.41, 86.69, 88.75, 88.21, 86.61, 85.11, 88.3, 87.11, 88.07, 88.47, 89.23, 89.79, 88.2, 89.66, 88.46, 84.76, 89.19, 88.25, 88.44, 90.22, 90.83, 90.56, 87.33, 88.78, 90.4, 88.92, 89.19, 89.15, 89.31, 89.69, 87.9, 90.89, 90.87, 91.2, 90.98, 90.4, 90.02, 89.56, 90.39, 91.6, 90.69, 91.01, 89.77, 91.9, 91.79, 91.44, 90.73, 90.8, 91.37, 90.29, 91.56, 92.54, 92.28, 92.15, 91.28, 92.69, 91.74, 92.12, 92.67, 92.99, 92.84, 93.12, 92.88, 93.54, 93.15, 93.05, 93.44, 93.12, 93.47, 92.97, 93.52, 93.84, 94.31, 94.49, 94.6, 94.22, 94.47, 94.55, 94.53, 94.98, 95.07, 94.9, 95.09, 95.07, 95.16, 95.08, 95.18, 95.19, 95.22, 95.21, 95.33, 95.28, 95.2, 95.33, 95.26, 95.34, 95.33, 95.41, 95.35, 95.44, 95.36, 95.4, 95.42, 95.38, 95.39, 95.44, 95.39, 95.3, 95.31],
    [43.01, 50.05, 62.5, 66.09, 74.12, 77.33, 77.71, 79.0, 74.47, 79.52, 79.95, 77.7, 82.42, 78.55, 80.27, 81.41, 82.3, 80.97, 83.55, 83.5, 82.33, 80.2, 84.53, 82.78, 84.36, 83.43, 84.56, 79.98, 82.86, 83.29, 79.27, 78.6, 83.4, 81.4, 83.8, 83.18, 85.45, 79.81, 84.21, 83.41, 84.59, 83.7, 82.77, 82.41, 85.14, 83.53, 82.92, 84.95, 84.62, 81.26, 86.85, 84.93, 83.63, 87.9, 85.86, 83.15, 84.53, 83.85, 84.42, 85.82, 87.3, 86.97, 82.06, 82.35, 87.07, 88.03, 83.92, 86.06, 85.3, 86.82, 86.36, 85.03, 86.37, 86.83, 87.26, 87.92, 87.28, 86.73, 86.13, 88.88, 87.2, 84.66, 85.51, 83.23, 87.54, 85.8, 88.87, 85.52, 83.74, 86.85, 88.65, 88.58, 88.43, 88.28, 89.0, 87.13, 87.85, 88.31, 89.43, 88.47, 89.27, 89.78, 88.63, 89.12, 89.33, 88.58, 89.35, 89.45, 89.01, 88.28, 86.41, 89.48, 88.01, 89.62, 90.05, 89.53, 89.71, 89.62, 88.81, 90.1, 89.9, 91.15, 90.34, 87.45, 90.29, 90.02, 90.72, 91.07, 90.85, 90.53, 91.0, 90.95, 91.62, 91.6, 90.5, 90.86, 91.44, 92.37, 91.79, 92.58, 91.34, 92.09, 91.57, 92.87, 91.57, 92.12, 91.36, 93.02, 92.54, 92.2, 92.31, 92.75, 92.78, 92.53, 92.86, 93.34, 93.36, 93.77, 93.04, 93.25, 93.77, 93.58, 93.74, 94.22, 94.1, 94.23, 94.36, 94.27, 94.47, 94.78, 94.65, 94.74, 95.01, 94.93, 94.83, 95.18, 95.04, 95.1, 95.19, 95.22, 95.18, 95.11, 95.19, 95.27, 95.29, 95.27, 95.48, 95.39, 95.37, 95.38, 95.35, 95.32, 95.43, 95.34, 95.41, 95.37, 95.44, 95.37, 95.43, 95.38],
    [45.42, 54.74, 61.26, 59.22, 62.14, 74.89, 78.04, 76.18, 73.47, 66.71, 68.72, 78.46, 81.13, 76.11, 78.77, 80.59, 84.62, 78.62, 80.9, 73.11, 84.29, 78.69, 85.31, 80.23, 86.12, 84.35, 84.64, 84.79, 82.23, 82.02, 83.8, 73.19, 81.52, 83.58, 85.79, 84.89, 84.42, 85.01, 83.97, 80.34, 80.6, 84.02, 84.64, 84.18, 84.43, 85.97, 85.21, 81.05, 84.81, 85.42, 86.04, 85.19, 85.91, 84.99, 83.82, 85.7, 84.75, 84.17, 85.0, 84.88, 86.88, 84.69, 83.9, 83.62, 86.86, 85.49, 85.28, 85.22, 86.66, 87.68, 86.58, 87.59, 85.82, 88.32, 85.41, 86.49, 86.63, 87.14, 84.11, 87.29, 88.25, 87.45, 85.86, 85.7, 87.41, 84.96, 86.0, 87.57, 87.9, 86.77, 87.95, 89.33, 87.12, 89.08, 86.9, 88.3, 88.18, 87.28, 88.59, 88.81, 88.61, 90.66, 88.49, 89.01, 89.01, 89.46, 88.84, 88.14, 89.66, 88.57, 89.7, 88.71, 88.66, 88.35, 89.39, 89.81, 90.06, 89.08, 90.98, 91.01, 90.68, 91.0, 90.71, 91.14, 91.11, 90.34, 90.5, 91.15, 91.51, 89.78, 89.86, 91.33, 89.92, 91.45, 91.7, 92.0, 91.45, 91.17, 91.34, 91.97, 91.96, 91.97, 91.61, 91.71, 90.53, 91.46, 91.69, 92.43, 92.55, 92.02, 92.42, 92.8, 92.37, 92.1, 92.99, 93.23, 92.67, 93.07, 93.26, 92.68, 93.49, 93.88, 94.21, 94.46, 94.71, 94.12, 94.69, 94.61, 94.91, 94.7, 94.97, 95.03, 95.15, 95.03, 95.17, 95.26, 95.31, 95.35, 95.42, 95.39, 95.25, 95.46, 95.44, 95.41, 95.38, 95.43, 95.25, 95.34, 95.33, 95.47, 95.46, 95.52, 95.39, 95.44, 95.32, 95.52, 95.47, 95.37, 95.42, 95.41],
    [42.03, 55.05, 60.83, 69.15, 66.41, 74.5, 71.5, 79.16, 79.97, 79.05, 78.25, 72.78, 79.62, 83.61, 79.37, 83.08, 82.65, 81.89, 82.39, 80.32, 82.49, 79.25, 82.7, 85.17, 81.94, 85.5, 82.15, 84.43, 79.5, 83.46, 84.96, 83.63, 83.63, 81.53, 84.7, 85.92, 83.45, 82.03, 78.36, 84.18, 83.46, 85.96, 85.28, 80.36, 82.88, 84.4, 82.42, 85.95, 87.63, 85.94, 86.7, 85.68, 85.34, 84.65, 85.04, 85.49, 86.28, 86.32, 86.89, 87.06, 82.01, 85.79, 84.25, 80.1, 86.3, 82.07, 85.46, 85.85, 87.87, 86.36, 87.12, 84.09, 86.14, 84.91, 87.67, 88.34, 86.19, 87.17, 86.05, 87.51, 87.79, 87.33, 87.15, 88.04, 85.86, 87.38, 87.65, 85.21, 85.12, 85.59, 85.64, 86.76, 87.16, 87.62, 86.04, 88.24, 88.05, 86.2, 87.77, 89.59, 88.51, 87.79, 86.53, 89.06, 89.16, 88.24, 88.1, 87.84, 90.66, 89.48, 88.5, 88.15, 89.87, 88.74, 90.59, 89.89, 90.45, 89.25, 88.12, 88.03, 90.47, 90.59, 89.4, 88.95, 90.1, 89.93, 90.74, 90.15, 88.46, 91.18, 90.44, 91.66, 91.56, 91.71, 91.63, 90.87, 91.42, 91.07, 91.17, 90.44, 92.01, 90.96, 91.45, 91.45, 92.4, 91.31, 92.34, 92.47, 92.28, 92.11, 92.82, 92.64, 92.78, 93.04, 92.66, 93.33, 92.55, 93.58, 93.65, 93.78, 94.01, 94.09, 93.94, 93.78, 93.88, 94.25, 94.45, 94.43, 94.56, 94.75, 94.83, 94.83, 94.92, 95.1, 95.13, 95.39, 95.25, 95.2, 95.23, 95.27, 95.37, 95.25, 95.23, 95.27, 95.36, 95.34, 95.31, 95.26, 95.3, 95.34, 95.28, 95.26, 95.39, 95.29, 95.34, 95.43, 95.33, 95.39, 95.3, 95.3],
    [40.44, 53.82, 60.52, 71.03, 71.79, 77.64, 71.88, 79.26, 74.94, 78.54, 79.68, 78.78, 79.6, 72.5, 79.74, 79.64, 81.29, 74.98, 82.2, 80.36, 83.86, 77.09, 80.22, 81.99, 84.82, 82.51, 85.68, 84.47, 82.81, 84.49, 85.55, 84.42, 75.5, 84.0, 86.81, 84.06, 84.52, 84.26, 86.26, 85.62, 87.09, 82.55, 84.96, 83.4, 84.11, 83.92, 80.07, 85.2, 81.87, 82.96, 80.66, 78.39, 87.06, 83.63, 85.69, 83.16, 84.09, 85.14, 82.02, 87.15, 86.72, 86.34, 81.02, 85.16, 83.79, 85.58, 87.41, 85.04, 86.23, 88.6, 85.83, 86.12, 87.12, 88.43, 88.58, 84.93, 87.81, 77.24, 86.0, 89.26, 84.28, 86.74, 87.98, 87.11, 87.62, 88.56, 84.79, 86.59, 88.43, 86.97, 89.08, 89.34, 86.53, 88.11, 85.36, 87.12, 89.84, 88.17, 89.37, 90.29, 88.92, 86.98, 89.12, 88.01, 88.13, 88.29, 89.09, 88.56, 88.01, 90.36, 88.67, 89.01, 90.86, 88.45, 90.15, 89.82, 90.29, 89.91, 89.98, 88.85, 89.09, 87.99, 90.26, 91.04, 90.9, 89.56, 89.47, 89.16, 90.76, 90.13, 90.76, 91.57, 91.05, 91.97, 91.73, 91.23, 91.64, 90.38, 90.84, 92.25, 91.49, 91.97, 91.79, 92.3, 90.69, 92.46, 92.69, 91.62, 92.76, 92.36, 92.2, 93.47, 92.9, 92.71, 92.35, 93.17, 93.48, 93.57, 93.82, 94.04, 93.81, 94.24, 93.93, 94.51, 94.42, 94.54, 94.05, 94.67, 94.68, 94.68, 94.7, 95.15, 95.12, 95.2, 95.09, 95.17, 95.32, 95.37, 95.27, 95.36, 95.3, 95.4, 95.23, 95.29, 95.23, 95.43, 95.36, 95.44, 95.42, 95.38, 95.45, 95.44, 95.45, 95.46, 95.44, 95.42, 95.45, 95.47, 95.48, 95.46],
     [44.54, 52.47, 59.67, 65.85, 68.8, 76.23, 76.74, 72.31, 76.0, 81.37, 78.98, 75.76, 81.29, 76.48, 83.09, 79.22, 81.99, 81.1, 77.56, 82.75, 83.1, 81.81, 84.24, 82.94, 82.55, 84.5, 85.0, 83.96, 84.25, 84.82, 86.17, 83.01, 84.11, 84.69, 79.7, 84.0, 82.63, 86.06, 84.84, 85.86, 83.3, 85.54, 84.54, 84.8, 80.21, 85.86, 83.34, 83.0, 84.36, 83.71, 84.49, 87.08, 81.08, 87.01, 84.71, 83.53, 86.1, 85.74, 87.6, 85.61, 85.44, 82.94, 85.64, 85.88, 86.7, 87.82, 86.97, 84.95, 87.78, 87.58, 87.84, 85.54, 87.21, 87.99, 87.43, 86.73, 87.77, 86.78, 87.65, 87.7, 87.52, 86.24, 89.12, 88.17, 86.89, 87.51, 85.59, 88.23, 86.65, 87.27, 87.9, 87.74, 88.73, 88.68, 88.05, 87.55, 88.75, 88.69, 88.98, 90.29, 90.06, 90.3, 88.25, 89.81, 89.01, 90.08, 88.51, 88.66, 89.26, 90.95, 89.28, 89.76, 89.32, 91.03, 90.12, 90.02, 90.05, 90.78, 90.5, 89.22, 90.79, 89.87, 90.12, 87.74, 90.11, 90.43, 89.13, 91.01, 90.44, 89.27, 90.91, 91.87, 91.05, 92.15, 92.15, 91.01, 91.28, 92.2, 91.38, 92.23, 91.89, 92.01, 91.67, 92.41, 92.43, 92.11, 92.3, 92.24, 92.38, 92.51, 92.43, 92.86, 93.23, 92.85, 93.27, 93.07, 93.35, 93.4, 93.34, 93.45, 93.7, 93.64, 93.17, 94.1, 93.83, 94.28, 94.5, 94.97, 94.87, 94.8, 95.05, 95.07, 95.1, 95.22, 95.23, 95.19, 95.03, 95.23, 95.28, 95.29, 95.25, 95.32, 95.29, 95.35, 95.42, 95.43, 95.37, 95.36, 95.44, 95.35, 95.4, 95.4, 95.39, 95.41, 95.43, 95.43, 95.41, 95.48, 95.43, 95.41],
     [40.56, 50.57, 53.45, 66.91, 71.43, 74.98, 75.36, 78.27, 79.06, 76.75, 79.66, 77.15, 79.86, 79.79, 81.74, 79.84, 81.84, 83.04, 82.11, 81.23, 72.41, 83.29, 80.28, 79.27, 81.72, 79.55, 82.98, 77.24, 83.24, 85.32, 78.9, 84.64, 82.3, 83.33, 84.96, 86.86, 77.45, 79.8, 84.36, 85.08, 86.8, 83.26, 84.32, 84.03, 87.16, 83.0, 83.62, 85.71, 86.47, 81.2, 84.64, 86.08, 87.0, 80.47, 85.72, 86.2, 82.06, 87.3, 85.4, 86.55, 81.86, 87.59, 87.22, 86.5, 88.39, 86.86, 86.01, 87.89, 87.82, 81.98, 83.92, 85.09, 85.99, 81.52, 83.74, 86.96, 87.94, 86.18, 83.51, 84.44, 86.65, 86.6, 87.75, 88.05, 86.0, 86.78, 88.92, 84.65, 87.28, 88.73, 87.31, 88.55, 88.96, 88.45, 87.65, 85.14, 86.7, 88.96, 88.92, 87.64, 90.07, 88.54, 86.35, 87.81, 89.91, 89.45, 87.45, 88.69, 88.76, 90.19, 90.52, 90.62, 90.14, 89.54, 90.63, 89.97, 90.79, 90.97, 88.76, 88.88, 91.38, 89.0, 88.74, 90.9, 91.51, 89.61, 90.04, 91.17, 91.06, 91.2, 90.69, 91.08, 90.87, 91.38, 92.31, 91.96, 91.7, 91.56, 92.06, 92.52, 91.26, 92.62, 91.99, 91.8, 91.94, 92.99, 92.65, 92.59, 92.76, 92.51, 90.93, 93.05, 93.05, 93.58, 93.56, 92.97, 93.91, 93.57, 93.97, 94.13, 93.9, 93.8, 94.11, 94.47, 94.48, 94.61, 94.48, 94.49, 95.21, 94.75, 94.98, 95.22, 95.14, 95.17, 95.31, 95.33, 95.24, 95.34, 95.36, 95.52, 95.44, 95.56, 95.52, 95.51, 95.49, 95.43, 95.49, 95.43, 95.48, 95.52, 95.5, 95.58, 95.55, 95.61, 95.55, 95.6, 95.5, 95.52, 95.58, 95.51],
     [37.75, 46.84, 52.38, 60.32, 66.82, 65.6, 75.29, 75.8, 76.29, 77.63, 78.45, 78.12, 75.61, 80.28, 78.43, 78.68, 82.86, 73.74, 83.5, 77.99, 82.59, 78.76, 82.92, 84.33, 84.07, 79.48, 82.58, 83.61, 84.16, 84.79, 74.97, 84.66, 84.09, 83.85, 82.68, 84.96, 84.58, 84.36, 86.68, 85.58, 82.08, 83.53, 86.11, 84.5, 83.65, 79.21, 84.57, 86.08, 83.75, 85.44, 84.36, 84.23, 83.81, 86.37, 82.26, 83.29, 78.79, 86.89, 85.57, 83.37, 87.88, 79.97, 88.68, 85.47, 87.51, 86.03, 87.33, 87.03, 86.9, 84.83, 87.17, 86.14, 87.16, 84.51, 87.81, 85.1, 87.24, 86.37, 86.23, 88.16, 82.07, 86.48, 87.04, 87.04, 87.66, 88.62, 87.47, 88.71, 88.9, 88.26, 88.26, 88.39, 88.2, 86.53, 88.44, 89.34, 88.98, 87.52, 86.78, 89.25, 88.52, 89.24, 87.26, 86.99, 90.01, 89.22, 88.85, 88.8, 89.77, 88.64, 89.85, 90.72, 90.19, 89.19, 89.32, 89.9, 87.95, 90.85, 90.45, 89.65, 90.44, 91.01, 90.56, 90.17, 89.77, 91.35, 90.91, 91.32, 91.01, 90.95, 90.57, 91.7, 91.01, 91.26, 92.19, 91.2, 90.55, 91.55, 92.05, 92.33, 92.44, 91.75, 91.95, 91.9, 93.0, 92.23, 92.53, 92.52, 92.85, 92.41, 92.13, 93.07, 92.07, 93.01, 92.7, 93.3, 92.75, 92.92, 93.87, 93.59, 93.82, 93.63, 94.17, 94.06, 94.07, 94.38, 94.43, 95.1, 94.7, 94.86, 94.94, 94.94, 94.82, 94.88, 95.02, 95.05, 95.23, 95.06, 95.3, 95.27, 95.35, 95.37, 95.31, 95.44, 95.34, 95.42, 95.5, 95.48, 95.59, 95.5, 95.55, 95.49, 95.55, 95.52, 95.45, 95.56, 95.59, 95.6, 95.56, 95.49]
    ];

subplot(3,2,4); errorbar(mean(test,1), std(test, 1))
[mean(max(test, [], 2)), std(max(test, [], 2))]


% psgd, cos scheduler, with shortcut connection
train = [
    [43.624, 62.524, 70.622, 75.682, 78.69, 80.502, 82.178, 83.104, 84.212, 84.924, 85.376, 85.84, 86.512, 87.094, 87.324, 87.784, 87.88, 88.402, 88.658, 88.702, 88.706, 89.03, 88.976, 89.534, 89.536, 89.548, 89.792, 89.912, 89.802, 89.776, 90.04, 90.248, 90.412, 90.562, 90.554, 90.748, 90.742, 90.62, 90.81, 90.984, 91.142, 91.262, 91.12, 91.39, 91.43, 91.344, 91.164, 91.706, 91.57, 91.616, 91.554, 91.978, 91.924, 91.76, 91.926, 91.952, 92.036, 92.148, 92.384, 92.228, 92.376, 92.28, 92.492, 92.608, 92.584, 92.788, 92.43, 92.896, 92.772, 92.876, 92.946, 93.108, 93.248, 92.978, 93.356, 93.444, 93.434, 93.362, 93.604, 93.718, 93.684, 93.52, 93.532, 93.974, 93.904, 94.016, 94.126, 94.166, 94.314, 94.324, 94.446, 94.642, 94.446, 94.61, 94.812, 94.838, 94.858, 94.994, 95.226, 94.97, 95.254, 95.116, 95.524, 95.458, 95.534, 95.552, 95.688, 95.618, 95.698, 95.94, 95.82, 96.082, 96.132, 96.4, 96.136, 96.344, 96.524, 96.77, 96.726, 96.722, 96.928, 96.988, 97.17, 96.93, 97.228, 97.272, 97.448, 97.5, 97.422, 97.892, 97.91, 97.868, 98.126, 98.108, 97.926, 98.04, 98.122, 98.442, 98.412, 98.536, 98.58, 98.632, 98.84, 98.922, 98.892, 99.074, 99.216, 99.128, 99.33, 99.152, 99.334, 99.45, 99.468, 99.588, 99.554, 99.704, 99.802, 99.862, 99.828, 99.838, 99.868, 99.92, 99.926, 99.944, 99.934, 99.938, 99.956, 99.964, 99.952, 99.958, 99.962, 99.976, 99.956, 99.964, 99.98, 99.968, 99.984, 99.984, 99.982, 99.984, 99.982, 99.974, 99.98, 99.988, 99.978, 99.972, 99.984, 99.982, 99.992, 99.986, 99.994, 99.982, 99.976, 99.99, 99.992, 99.982, 99.988, 99.988, 99.992, 99.982],
    [44.092, 62.528, 70.408, 75.642, 78.458, 80.85, 81.888, 83.244, 83.902, 84.85, 85.234, 86.26, 86.484, 87.268, 87.224, 87.85, 88.17, 88.506, 88.576, 88.496, 88.672, 88.99, 89.278, 89.238, 89.434, 89.516, 89.872, 89.952, 90.152, 89.936, 90.188, 90.224, 90.314, 90.676, 90.588, 90.57, 90.686, 90.616, 91.056, 90.802, 91.058, 91.062, 91.26, 91.568, 91.532, 91.472, 91.43, 91.468, 91.88, 91.506, 91.716, 91.86, 91.832, 91.854, 91.884, 92.072, 92.014, 92.326, 92.136, 92.492, 92.43, 92.44, 92.544, 92.466, 92.668, 92.65, 92.718, 92.848, 92.7, 93.072, 93.288, 93.078, 93.488, 93.422, 93.288, 93.36, 93.368, 93.588, 93.6, 93.518, 93.866, 93.678, 93.866, 93.956, 93.948, 94.112, 94.034, 94.304, 94.292, 94.344, 94.566, 94.6, 94.612, 94.662, 94.63, 95.09, 94.782, 94.956, 95.162, 95.336, 95.304, 95.472, 95.4, 95.612, 95.438, 95.692, 95.632, 95.746, 95.838, 96.092, 96.052, 96.172, 96.016, 96.116, 96.284, 96.518, 96.544, 96.502, 96.686, 97.01, 96.776, 97.12, 97.134, 97.024, 97.198, 97.248, 97.442, 97.64, 97.778, 97.702, 97.644, 97.854, 97.986, 98.238, 98.202, 98.132, 98.528, 98.296, 98.502, 98.446, 98.774, 98.622, 98.918, 98.752, 99.058, 99.024, 99.074, 99.164, 99.294, 99.476, 99.566, 99.472, 99.568, 99.704, 99.68, 99.656, 99.764, 99.83, 99.826, 99.858, 99.908, 99.904, 99.928, 99.944, 99.95, 99.932, 99.956, 99.968, 99.96, 99.944, 99.976, 99.974, 99.972, 99.978, 99.98, 99.988, 99.992, 99.984, 99.976, 99.98, 99.988, 99.996, 99.986, 99.992, 99.99, 99.99, 99.99, 99.992, 99.994, 99.994, 99.988, 99.984, 99.992, 99.994, 99.996, 99.99, 99.992, 99.994, 99.992, 99.986],
    [44.228, 62.406, 70.812, 75.73, 79.03, 80.772, 82.284, 83.244, 84.39, 85.108, 85.75, 85.924, 86.582, 86.88, 87.42, 87.9, 88.288, 88.138, 88.536, 88.566, 88.818, 88.738, 89.162, 89.33, 89.326, 89.644, 89.726, 89.88, 90.082, 89.936, 90.43, 90.054, 90.384, 90.51, 90.422, 90.692, 90.66, 90.72, 90.882, 90.758, 91.028, 91.006, 91.024, 91.182, 91.49, 91.308, 91.38, 91.5, 91.416, 91.694, 91.658, 91.97, 91.896, 91.86, 92.172, 92.026, 92.142, 92.018, 92.218, 92.312, 92.628, 92.18, 92.452, 92.792, 92.58, 92.762, 92.736, 92.764, 93.054, 93.09, 92.844, 92.794, 93.292, 93.354, 93.236, 93.23, 93.326, 93.376, 93.422, 93.714, 93.62, 93.812, 93.634, 94.08, 93.882, 93.972, 94.186, 94.054, 94.072, 94.374, 94.504, 94.636, 94.516, 94.656, 94.684, 94.764, 94.852, 95.25, 94.914, 95.002, 95.224, 95.252, 95.354, 95.328, 95.514, 95.606, 95.73, 95.66, 95.694, 96.158, 96.066, 96.11, 96.11, 96.288, 96.2, 96.334, 96.626, 96.724, 96.566, 96.688, 96.976, 96.996, 96.928, 97.178, 97.34, 97.278, 97.406, 97.42, 97.684, 97.656, 97.828, 97.74, 97.802, 97.95, 98.086, 98.116, 98.272, 98.318, 98.396, 98.518, 98.644, 98.88, 98.766, 98.88, 98.912, 99.148, 99.28, 99.162, 99.236, 99.288, 99.326, 99.476, 99.55, 99.632, 99.614, 99.69, 99.784, 99.86, 99.826, 99.874, 99.91, 99.892, 99.91, 99.886, 99.92, 99.928, 99.928, 99.934, 99.932, 99.942, 99.96, 99.956, 99.96, 99.966, 99.974, 99.964, 99.98, 99.966, 99.982, 99.974, 99.988, 99.986, 99.974, 99.984, 99.996, 99.98, 99.992, 99.982, 99.97, 99.984, 99.988, 99.982, 99.994, 99.986, 99.992, 99.99, 99.994, 99.994, 99.992, 99.98],
    [44.44, 62.974, 71.328, 76.054, 79.21, 80.958, 82.358, 83.284, 84.256, 84.836, 85.414, 85.882, 86.532, 87.156, 87.622, 87.94, 88.09, 88.39, 88.566, 88.456, 88.978, 89.28, 88.992, 89.136, 89.664, 89.442, 89.648, 89.904, 90.076, 90.032, 90.042, 90.424, 90.31, 90.496, 90.628, 90.69, 90.484, 90.742, 90.958, 90.968, 91.078, 91.074, 91.362, 91.294, 91.35, 91.414, 91.388, 91.568, 91.438, 91.626, 91.728, 91.792, 91.68, 91.718, 92.17, 92.112, 92.146, 92.022, 92.316, 92.274, 92.44, 92.648, 92.582, 92.64, 92.68, 92.6, 93.048, 92.922, 92.71, 93.018, 92.88, 93.26, 93.184, 93.168, 93.342, 93.48, 93.476, 93.692, 93.418, 93.576, 93.792, 93.772, 93.63, 93.91, 94.086, 93.98, 94.4, 94.14, 94.332, 94.542, 94.288, 94.404, 94.638, 94.646, 94.898, 94.854, 94.81, 94.898, 95.092, 95.232, 95.258, 95.268, 95.382, 95.404, 95.624, 95.54, 95.74, 95.76, 95.738, 95.914, 96.304, 95.984, 96.072, 96.288, 96.422, 96.382, 96.516, 96.656, 96.83, 96.8, 96.792, 96.924, 97.044, 97.176, 97.388, 97.432, 97.35, 97.414, 97.654, 97.682, 97.732, 97.706, 98.182, 98.146, 98.03, 98.182, 98.358, 98.41, 98.544, 98.438, 98.806, 98.74, 98.842, 99.02, 98.904, 99.202, 99.112, 99.23, 99.16, 99.404, 99.298, 99.538, 99.646, 99.562, 99.648, 99.722, 99.786, 99.852, 99.86, 99.884, 99.88, 99.882, 99.914, 99.952, 99.958, 99.946, 99.97, 99.976, 99.95, 99.95, 99.962, 99.948, 99.962, 99.984, 99.968, 99.972, 99.986, 99.972, 99.982, 99.978, 99.978, 99.982, 99.976, 99.988, 99.974, 99.988, 99.978, 99.982, 99.984, 99.984, 99.99, 99.984, 99.982, 99.978, 99.984, 99.982, 99.99, 99.982, 99.988, 99.978],
    [44.044, 62.684, 71.236, 75.872, 78.758, 81.116, 82.42, 83.472, 84.15, 84.992, 85.67, 85.914, 86.592, 86.894, 87.55, 87.756, 88.064, 88.436, 88.35, 88.8, 88.714, 88.852, 89.082, 89.432, 89.526, 89.612, 89.854, 89.91, 89.796, 89.93, 90.136, 90.422, 90.488, 90.55, 90.548, 90.736, 90.96, 90.696, 90.796, 91.014, 90.926, 91.116, 91.25, 91.274, 91.49, 91.466, 91.424, 91.6, 91.544, 91.768, 91.69, 91.752, 91.906, 91.99, 91.898, 92.272, 91.996, 92.102, 92.33, 92.158, 92.364, 92.444, 92.548, 92.628, 92.664, 92.686, 92.89, 92.762, 92.976, 92.976, 92.9, 93.23, 93.116, 93.282, 93.25, 93.322, 93.354, 93.414, 93.414, 93.572, 93.698, 93.814, 93.706, 93.93, 94.132, 94.106, 94.064, 94.156, 94.448, 94.336, 94.378, 94.3, 94.502, 94.644, 94.852, 94.892, 95.074, 94.97, 95.072, 95.006, 95.364, 95.274, 95.188, 95.444, 95.672, 95.794, 95.71, 95.76, 95.874, 96.168, 95.98, 96.262, 96.016, 96.32, 96.304, 96.408, 96.618, 96.538, 96.788, 96.95, 96.604, 97.092, 96.964, 96.968, 97.368, 97.16, 97.38, 97.58, 97.676, 97.54, 97.68, 97.822, 97.854, 97.856, 98.03, 98.174, 98.306, 98.588, 98.644, 98.462, 98.496, 98.842, 98.828, 98.71, 98.964, 99.104, 99.24, 99.126, 99.262, 99.328, 99.404, 99.472, 99.504, 99.518, 99.636, 99.662, 99.808, 99.77, 99.8, 99.888, 99.894, 99.926, 99.912, 99.93, 99.938, 99.938, 99.95, 99.948, 99.958, 99.972, 99.958, 99.956, 99.96, 99.974, 99.972, 99.974, 99.984, 99.982, 99.98, 99.98, 99.976, 99.984, 99.984, 99.988, 99.986, 99.984, 99.99, 99.98, 99.978, 99.98, 99.98, 99.988, 99.992, 99.99, 99.986, 99.99, 99.99, 99.988, 99.984, 99.976],
    [43.948, 62.392, 70.316, 75.612, 78.568, 80.498, 81.976, 83.194, 84.014, 84.928, 85.77, 86.448, 86.39, 87.21, 87.544, 88.086, 87.986, 88.358, 88.616, 88.57, 88.898, 89.094, 89.212, 89.282, 89.326, 89.886, 89.822, 89.678, 90.092, 90.196, 90.278, 90.38, 90.4, 90.532, 90.426, 90.838, 90.784, 90.902, 90.898, 91.092, 91.184, 91.05, 91.252, 91.386, 91.176, 91.524, 91.48, 91.518, 91.576, 91.656, 91.838, 91.756, 91.868, 91.86, 92.148, 91.924, 92.104, 92.28, 92.19, 92.206, 92.536, 92.428, 92.696, 92.502, 92.602, 92.856, 92.814, 92.66, 93.038, 93.146, 92.98, 93.214, 93.124, 93.498, 93.378, 93.304, 93.466, 93.48, 93.766, 93.752, 93.776, 93.934, 93.896, 94.024, 94.162, 94.07, 94.2, 94.24, 94.424, 94.234, 94.588, 94.634, 94.6, 94.672, 94.71, 94.826, 95.21, 94.862, 95.182, 95.152, 95.16, 95.382, 95.362, 95.53, 95.522, 95.756, 95.688, 95.656, 95.89, 95.904, 96.208, 96.316, 96.278, 96.332, 96.168, 96.552, 96.482, 96.618, 96.65, 96.788, 97.014, 97.142, 97.176, 97.016, 97.234, 97.314, 97.36, 97.368, 97.552, 97.884, 97.732, 98.078, 97.814, 98.042, 98.216, 98.452, 98.236, 98.35, 98.29, 98.69, 98.676, 98.848, 98.84, 98.822, 98.888, 99.144, 99.302, 99.158, 99.16, 99.21, 99.43, 99.456, 99.652, 99.65, 99.69, 99.772, 99.776, 99.898, 99.856, 99.836, 99.896, 99.9, 99.926, 99.926, 99.908, 99.958, 99.956, 99.964, 99.972, 99.97, 99.972, 99.962, 99.974, 99.962, 99.984, 99.974, 99.97, 99.992, 99.976, 99.978, 99.984, 99.986, 99.982, 99.97, 99.992, 99.982, 99.99, 99.99, 99.992, 99.988, 99.992, 99.99, 99.99, 99.98, 99.996, 99.974, 99.984, 99.986, 99.984, 99.982],
    [44.618, 62.894, 70.902, 75.72, 79.02, 81.042, 82.354, 83.28, 84.254, 84.968, 85.706, 85.986, 86.674, 86.808, 87.488, 87.834, 88.3, 88.104, 88.536, 88.628, 88.744, 88.886, 89.302, 89.296, 89.522, 89.758, 89.618, 90.076, 90.114, 90.158, 90.208, 90.306, 90.06, 90.478, 90.614, 90.816, 90.774, 90.848, 90.79, 91.042, 90.956, 91.192, 91.326, 91.404, 91.248, 91.542, 91.33, 91.612, 91.328, 91.57, 91.924, 91.944, 91.992, 91.874, 92.022, 92.152, 92.014, 92.258, 92.052, 92.182, 92.366, 92.336, 92.514, 92.71, 92.816, 92.544, 92.77, 92.65, 93.07, 92.72, 93.13, 93.204, 92.818, 93.228, 93.114, 93.376, 93.428, 93.284, 93.402, 93.752, 93.894, 93.646, 93.864, 93.89, 93.996, 94.048, 94.344, 93.994, 94.31, 94.094, 94.564, 94.654, 94.298, 94.622, 94.854, 94.89, 95.022, 94.914, 94.926, 95.036, 95.218, 95.09, 95.252, 95.61, 95.586, 95.708, 95.646, 95.924, 96.02, 95.754, 95.964, 96.088, 96.222, 96.156, 96.378, 96.328, 96.456, 96.648, 96.734, 96.804, 96.91, 96.778, 97.102, 97.286, 97.176, 97.308, 97.352, 97.342, 97.686, 97.908, 97.922, 97.816, 97.848, 98.074, 98.018, 98.408, 98.302, 98.332, 98.402, 98.516, 98.426, 98.838, 98.848, 98.852, 98.894, 99.028, 99.102, 99.15, 99.386, 99.372, 99.486, 99.352, 99.536, 99.716, 99.796, 99.76, 99.734, 99.816, 99.752, 99.896, 99.84, 99.868, 99.916, 99.926, 99.93, 99.928, 99.96, 99.968, 99.962, 99.946, 99.954, 99.974, 99.95, 99.964, 99.966, 99.98, 99.98, 99.974, 99.982, 99.986, 99.984, 99.984, 99.978, 99.976, 99.988, 99.986, 99.984, 99.994, 99.982, 99.984, 99.988, 99.99, 99.996, 99.986, 99.974, 99.988, 99.996, 99.986, 99.994, 99.982],
    [44.648, 63.366, 71.708, 76.566, 79.348, 81.096, 82.588, 83.77, 84.316, 85.15, 85.666, 86.002, 86.662, 87.08, 87.49, 88.052, 88.05, 88.346, 88.506, 88.68, 88.77, 89.112, 89.152, 89.426, 89.356, 89.768, 89.802, 89.688, 89.894, 90.086, 90.124, 90.274, 90.534, 90.54, 90.714, 90.544, 90.794, 90.872, 90.776, 90.96, 91.132, 91.24, 91.2, 91.22, 91.24, 91.334, 91.506, 91.49, 91.63, 91.742, 91.77, 91.526, 92.004, 91.734, 91.904, 92.034, 92.202, 91.988, 92.172, 92.212, 92.35, 92.496, 92.446, 92.466, 92.674, 92.696, 92.652, 92.866, 92.848, 92.872, 93.084, 93.11, 93.284, 92.972, 93.184, 93.418, 93.26, 93.494, 93.436, 93.606, 93.922, 94.03, 94.0, 93.914, 93.972, 94.13, 94.194, 94.304, 94.092, 94.542, 94.512, 94.378, 94.586, 94.66, 94.864, 94.79, 94.808, 95.04, 94.972, 95.214, 95.082, 95.348, 95.28, 95.614, 95.682, 95.628, 95.614, 95.836, 95.906, 96.044, 96.084, 96.054, 96.202, 96.11, 96.49, 96.464, 96.756, 96.594, 96.628, 96.706, 97.018, 96.912, 96.882, 97.21, 97.316, 97.208, 97.45, 97.6, 97.554, 97.582, 97.794, 97.77, 97.806, 98.014, 98.056, 98.036, 98.42, 98.302, 98.598, 98.592, 98.53, 98.736, 98.948, 99.038, 98.89, 99.1, 99.158, 99.128, 99.264, 99.404, 99.396, 99.552, 99.562, 99.66, 99.688, 99.766, 99.856, 99.822, 99.92, 99.916, 99.926, 99.92, 99.884, 99.904, 99.922, 99.948, 99.932, 99.96, 99.956, 99.966, 99.958, 99.962, 99.976, 99.976, 99.984, 99.968, 99.982, 99.99, 99.974, 99.986, 99.982, 99.972, 99.988, 99.99, 99.982, 99.984, 99.992, 99.99, 99.988, 99.986, 99.994, 99.98, 99.984, 99.984, 99.98, 99.992, 99.994, 99.996, 99.982, 99.984],
    [43.706, 62.392, 71.07, 75.934, 78.62, 80.918, 82.546, 83.706, 84.364, 84.814, 85.702, 86.056, 86.436, 86.9, 87.444, 87.956, 87.826, 88.33, 88.434, 88.686, 89.008, 89.268, 89.136, 89.344, 89.49, 89.608, 89.68, 89.694, 90.236, 90.022, 90.26, 90.352, 90.28, 90.5, 90.52, 90.856, 90.728, 90.722, 91.034, 91.016, 90.922, 91.18, 91.34, 91.258, 91.44, 91.43, 91.416, 91.51, 91.576, 91.77, 91.728, 91.864, 92.022, 92.044, 91.834, 92.002, 92.22, 92.356, 92.256, 91.99, 92.284, 92.476, 92.466, 92.63, 92.692, 92.762, 92.678, 92.866, 93.02, 92.954, 93.104, 93.254, 93.114, 93.236, 93.362, 93.43, 93.342, 93.534, 93.492, 93.726, 93.71, 93.88, 93.778, 94.106, 93.924, 94.234, 94.338, 94.058, 94.288, 94.382, 94.396, 94.436, 94.716, 94.516, 94.696, 94.752, 94.816, 94.85, 95.488, 95.294, 95.05, 95.282, 95.29, 95.63, 95.648, 95.49, 95.684, 95.846, 95.686, 96.166, 96.036, 96.19, 96.178, 96.296, 96.324, 96.58, 96.608, 96.702, 96.816, 96.64, 96.954, 96.912, 97.1, 97.222, 97.304, 97.408, 97.576, 97.404, 97.554, 97.672, 97.672, 97.664, 98.074, 98.12, 98.232, 98.176, 98.218, 98.328, 98.576, 98.658, 98.59, 98.684, 98.61, 98.934, 99.122, 99.158, 99.164, 99.256, 99.276, 99.474, 99.332, 99.508, 99.506, 99.502, 99.566, 99.754, 99.784, 99.806, 99.884, 99.886, 99.924, 99.888, 99.922, 99.94, 99.936, 99.97, 99.952, 99.978, 99.972, 99.964, 99.968, 99.972, 99.98, 99.976, 99.978, 99.97, 99.982, 99.98, 99.972, 99.98, 99.988, 99.986, 99.984, 99.99, 99.992, 99.992, 99.992, 99.986, 99.984, 99.986, 99.986, 99.984, 99.994, 99.992, 99.99, 99.99, 99.984, 99.988, 99.99, 99.982],
    [43.676, 61.88, 70.388, 75.314, 78.35, 80.568, 81.97, 83.014, 84.088, 84.726, 85.474, 85.982, 86.462, 86.936, 87.558, 87.796, 88.04, 88.428, 88.398, 88.586, 88.77, 89.022, 89.088, 89.216, 89.652, 89.388, 89.98, 89.748, 90.186, 90.15, 90.196, 90.092, 90.374, 90.504, 90.69, 90.55, 90.756, 90.742, 90.95, 91.012, 90.918, 91.078, 91.2, 91.172, 91.244, 91.31, 91.598, 91.484, 91.494, 91.648, 91.764, 91.878, 91.668, 91.894, 92.108, 91.992, 91.868, 92.3, 92.164, 92.28, 92.444, 92.474, 92.68, 92.41, 92.612, 92.728, 92.792, 92.728, 92.806, 92.786, 93.044, 92.934, 93.116, 93.278, 93.286, 93.242, 93.53, 93.246, 93.47, 93.574, 93.782, 93.806, 93.844, 93.872, 94.024, 94.088, 94.054, 94.004, 94.314, 94.52, 94.356, 94.406, 94.638, 94.63, 94.802, 94.806, 94.98, 94.866, 94.85, 95.076, 95.264, 95.44, 95.292, 95.404, 95.508, 95.574, 95.432, 95.924, 95.65, 95.92, 95.986, 96.102, 96.182, 96.346, 96.382, 96.42, 96.602, 96.616, 96.436, 96.796, 96.91, 97.086, 96.974, 97.288, 97.176, 97.408, 97.26, 97.582, 97.576, 97.592, 97.72, 97.908, 97.938, 97.934, 97.952, 98.244, 98.172, 98.332, 98.44, 98.71, 98.702, 98.586, 98.812, 98.822, 98.99, 98.972, 99.0, 99.306, 99.232, 99.352, 99.416, 99.506, 99.56, 99.576, 99.672, 99.714, 99.78, 99.804, 99.826, 99.88, 99.874, 99.902, 99.906, 99.956, 99.952, 99.962, 99.944, 99.952, 99.928, 99.97, 99.974, 99.962, 99.97, 99.972, 99.978, 99.97, 99.966, 99.978, 99.986, 99.984, 99.982, 99.97, 99.984, 99.974, 99.986, 99.984, 99.972, 99.982, 99.982, 99.99, 99.988, 99.984, 99.968, 99.992, 99.99, 99.986, 99.984, 99.988, 99.99, 99.982],
    [44.54, 62.888, 71.19, 76.192, 78.694, 80.776, 82.268, 83.31, 84.174, 84.754, 85.482, 86.144, 86.89, 86.974, 87.476, 87.788, 88.092, 88.278, 88.416, 88.532, 88.898, 88.864, 89.298, 89.244, 89.356, 89.586, 89.56, 89.924, 89.798, 90.226, 90.194, 90.664, 90.446, 90.56, 90.706, 90.858, 90.888, 90.95, 90.83, 90.864, 91.074, 91.0, 91.016, 91.276, 91.328, 91.42, 91.538, 91.432, 91.766, 91.434, 91.986, 91.532, 91.944, 91.918, 92.27, 91.99, 92.14, 92.112, 92.252, 92.33, 92.436, 92.454, 92.574, 92.686, 92.452, 92.8, 92.666, 92.652, 92.878, 93.022, 93.006, 93.078, 93.146, 92.98, 93.418, 93.144, 93.34, 93.4, 93.7, 93.59, 93.698, 93.802, 93.982, 93.974, 93.944, 93.96, 94.356, 94.302, 94.226, 94.53, 94.43, 94.514, 94.454, 94.788, 94.84, 94.784, 95.038, 94.934, 95.176, 95.058, 95.026, 95.36, 95.61, 95.614, 95.676, 95.42, 95.682, 95.89, 95.774, 95.818, 96.062, 95.988, 96.392, 96.366, 96.342, 96.594, 96.436, 96.686, 96.404, 96.846, 96.708, 96.79, 97.08, 97.17, 97.128, 97.224, 97.41, 97.596, 97.622, 97.792, 97.682, 97.654, 97.976, 98.288, 98.088, 98.176, 98.24, 98.446, 98.484, 98.44, 98.548, 98.732, 98.764, 98.928, 99.048, 98.972, 99.158, 99.056, 99.368, 99.462, 99.472, 99.588, 99.62, 99.544, 99.718, 99.778, 99.784, 99.72, 99.848, 99.896, 99.924, 99.922, 99.896, 99.928, 99.9, 99.936, 99.948, 99.952, 99.962, 99.956, 99.97, 99.976, 99.958, 99.982, 99.976, 99.974, 99.976, 99.966, 99.986, 99.992, 99.974, 99.996, 99.98, 99.99, 99.982, 99.99, 99.972, 99.988, 99.984, 99.99, 99.996, 99.986, 99.982, 99.988, 99.988, 99.984, 99.992, 99.986, 99.99, 99.988],
    [44.61, 62.314, 70.684, 75.808, 78.73, 80.654, 82.08, 83.616, 84.042, 84.94, 85.674, 86.032, 86.732, 87.042, 87.656, 88.076, 88.246, 88.362, 88.78, 88.502, 88.726, 88.946, 89.24, 89.42, 89.328, 89.648, 89.778, 90.002, 89.852, 90.12, 90.218, 90.552, 90.424, 90.198, 90.574, 90.592, 91.1, 90.938, 90.79, 90.896, 91.242, 91.238, 91.132, 91.362, 91.356, 91.442, 91.538, 91.62, 91.806, 91.656, 91.506, 91.932, 91.64, 92.022, 92.034, 92.116, 92.214, 91.996, 92.222, 92.392, 92.474, 92.374, 92.332, 92.658, 92.594, 92.66, 92.858, 92.932, 92.962, 93.05, 93.082, 93.186, 93.248, 93.29, 93.194, 93.526, 93.57, 93.518, 93.5, 93.666, 93.6, 93.868, 93.704, 93.966, 94.072, 94.202, 94.112, 94.264, 94.264, 94.316, 94.42, 94.336, 94.802, 94.62, 94.784, 94.68, 95.068, 94.99, 94.914, 95.292, 95.35, 95.138, 95.434, 95.492, 95.244, 95.716, 95.994, 95.594, 95.966, 96.078, 96.116, 96.096, 96.198, 96.302, 96.218, 96.388, 96.708, 96.628, 96.708, 96.768, 96.66, 97.06, 97.056, 97.092, 97.306, 97.204, 97.394, 97.618, 97.624, 97.672, 97.744, 97.73, 97.856, 97.84, 98.112, 97.992, 98.326, 98.386, 98.554, 98.416, 98.676, 98.67, 98.812, 98.912, 99.17, 98.95, 99.146, 99.208, 99.332, 99.348, 99.416, 99.512, 99.576, 99.64, 99.66, 99.72, 99.734, 99.772, 99.83, 99.842, 99.904, 99.874, 99.902, 99.94, 99.938, 99.94, 99.918, 99.952, 99.95, 99.952, 99.964, 99.944, 99.954, 99.976, 99.98, 99.972, 99.98, 99.984, 99.978, 99.976, 99.986, 99.988, 99.98, 99.982, 99.988, 99.988, 99.986, 99.992, 99.984, 99.992, 99.99, 99.986, 99.986, 99.988, 99.984, 99.996, 99.984, 99.984, 99.984, 99.982],
    [45.176, 63.222, 70.512, 75.79, 78.856, 80.88, 82.364, 83.188, 84.36, 84.944, 85.638, 86.006, 86.57, 87.16, 87.494, 87.702, 88.13, 88.57, 88.598, 88.62, 88.76, 89.018, 89.128, 89.348, 89.632, 89.884, 89.734, 89.916, 89.93, 90.14, 90.5, 90.13, 90.472, 90.238, 90.548, 90.52, 90.754, 90.73, 90.916, 91.006, 91.134, 90.984, 91.328, 91.344, 91.324, 91.57, 91.368, 91.498, 91.662, 91.622, 91.722, 91.93, 91.948, 91.784, 91.974, 92.118, 91.886, 92.272, 92.182, 92.508, 92.254, 92.536, 92.506, 92.384, 92.522, 92.45, 92.776, 92.74, 93.02, 92.904, 93.026, 93.122, 93.178, 93.006, 93.314, 93.424, 93.776, 93.548, 93.34, 93.722, 93.756, 94.038, 93.854, 93.816, 93.802, 94.036, 94.032, 94.282, 94.24, 94.044, 94.436, 94.578, 94.578, 94.678, 94.69, 94.824, 94.942, 94.896, 95.07, 95.126, 95.174, 95.21, 95.378, 95.492, 95.502, 95.324, 95.804, 95.944, 95.784, 95.824, 95.904, 95.966, 96.17, 96.326, 96.296, 96.616, 96.474, 96.692, 96.638, 96.874, 96.864, 96.8, 97.13, 97.076, 97.086, 97.384, 97.332, 97.592, 97.61, 97.568, 97.834, 97.71, 97.902, 98.042, 98.056, 98.16, 98.09, 98.252, 98.558, 98.548, 98.696, 98.84, 98.83, 98.808, 98.856, 99.038, 99.076, 99.178, 99.16, 99.386, 99.534, 99.554, 99.668, 99.698, 99.67, 99.612, 99.736, 99.83, 99.842, 99.91, 99.87, 99.936, 99.922, 99.93, 99.914, 99.954, 99.96, 99.964, 99.954, 99.952, 99.94, 99.954, 99.954, 99.98, 99.964, 99.972, 99.98, 99.982, 99.98, 99.978, 99.984, 99.986, 99.966, 99.966, 99.978, 99.984, 99.99, 99.976, 99.988, 99.982, 99.988, 99.98, 99.986, 99.984, 99.976, 99.986, 99.988, 99.982, 99.984, 99.978],
    [43.672, 61.794, 69.942, 75.48, 78.51, 80.676, 81.912, 83.108, 83.95, 84.914, 85.402, 85.936, 86.564, 86.798, 87.552, 87.692, 88.048, 88.128, 88.664, 88.464, 88.756, 88.942, 89.068, 89.464, 89.304, 89.67, 89.664, 89.622, 90.108, 90.184, 90.08, 90.176, 90.46, 90.764, 90.306, 90.692, 90.666, 90.872, 90.864, 91.028, 90.924, 90.97, 91.258, 91.328, 91.188, 91.512, 91.5, 91.6, 91.54, 91.674, 91.876, 91.708, 91.868, 91.788, 92.188, 91.902, 92.066, 92.312, 92.18, 92.258, 92.286, 92.51, 92.41, 92.736, 92.744, 92.776, 92.772, 92.742, 92.9, 92.872, 92.912, 93.256, 92.924, 92.912, 93.484, 93.15, 93.342, 93.432, 93.546, 93.68, 93.536, 93.746, 93.866, 93.954, 93.988, 94.076, 94.35, 94.104, 94.324, 94.422, 94.366, 94.818, 94.492, 94.642, 94.702, 94.878, 94.978, 94.858, 95.266, 95.066, 95.136, 95.33, 95.36, 95.536, 95.612, 95.594, 95.836, 95.662, 95.772, 95.994, 95.854, 96.02, 96.242, 96.342, 96.208, 96.39, 96.68, 96.706, 96.984, 96.932, 96.734, 96.798, 97.08, 97.27, 97.352, 97.3, 97.414, 97.4, 97.574, 97.692, 97.632, 97.956, 97.612, 98.092, 98.07, 98.19, 98.218, 98.34, 98.546, 98.576, 98.53, 98.802, 98.874, 98.842, 98.73, 99.006, 99.318, 99.188, 99.4, 99.486, 99.558, 99.552, 99.534, 99.624, 99.648, 99.7, 99.742, 99.754, 99.826, 99.886, 99.892, 99.86, 99.914, 99.948, 99.93, 99.932, 99.942, 99.948, 99.946, 99.968, 99.974, 99.982, 99.98, 99.982, 99.964, 99.978, 99.978, 99.984, 99.982, 99.988, 99.98, 99.992, 99.978, 99.984, 99.994, 99.986, 99.994, 99.996, 99.99, 99.986, 99.992, 99.988, 99.994, 99.992, 99.99, 99.98, 99.996, 99.992, 99.988, 99.996],
    [44.638, 62.688, 71.122, 76.154, 79.052, 81.132, 82.466, 83.71, 84.554, 84.874, 85.644, 86.266, 86.882, 87.152, 87.748, 87.944, 88.168, 88.422, 88.548, 88.69, 88.896, 89.006, 89.268, 89.434, 89.4, 89.714, 89.756, 89.926, 89.994, 90.24, 90.352, 90.214, 90.408, 90.498, 90.602, 90.604, 90.908, 90.732, 90.812, 91.076, 91.028, 91.124, 91.26, 91.242, 91.406, 91.448, 91.674, 91.646, 91.88, 91.694, 91.644, 91.706, 91.776, 92.13, 91.904, 91.942, 91.998, 92.27, 92.454, 92.194, 92.482, 92.61, 92.496, 92.57, 92.838, 92.882, 92.792, 92.634, 92.878, 93.048, 93.106, 93.086, 93.016, 93.094, 93.37, 93.434, 93.356, 93.496, 93.6, 93.488, 93.772, 93.758, 93.778, 94.102, 93.92, 94.054, 93.954, 94.292, 94.352, 94.542, 94.306, 94.536, 94.426, 94.742, 94.906, 94.696, 94.616, 94.842, 95.134, 94.976, 95.384, 95.352, 95.252, 95.33, 95.524, 95.69, 95.678, 95.834, 95.85, 95.9, 96.042, 96.074, 96.178, 96.4, 96.418, 96.392, 96.526, 96.632, 96.824, 96.73, 96.968, 96.878, 96.958, 96.982, 97.166, 97.194, 97.418, 97.604, 97.526, 97.65, 97.928, 98.022, 97.88, 98.0, 97.97, 98.192, 98.252, 98.338, 98.494, 98.454, 98.738, 98.716, 98.678, 98.886, 98.984, 99.04, 99.238, 99.236, 99.418, 99.616, 99.498, 99.478, 99.58, 99.7, 99.706, 99.718, 99.818, 99.848, 99.878, 99.874, 99.87, 99.886, 99.942, 99.934, 99.91, 99.926, 99.908, 99.948, 99.968, 99.954, 99.954, 99.988, 99.974, 99.978, 99.974, 99.966, 99.986, 99.986, 99.982, 99.986, 99.988, 99.99, 99.974, 99.994, 99.986, 99.988, 99.978, 99.982, 99.974, 99.992, 99.98, 99.986, 99.998, 99.986, 99.99, 99.988, 99.988, 99.992, 99.99, 99.99],
    [44.834, 63.352, 71.424, 76.226, 78.696, 80.864, 82.11, 83.166, 84.162, 84.952, 85.568, 86.206, 86.698, 87.004, 87.528, 88.006, 88.076, 88.258, 88.402, 88.932, 88.796, 88.98, 89.246, 89.096, 89.46, 89.57, 89.76, 89.866, 89.982, 90.066, 90.39, 90.3, 90.502, 90.544, 90.558, 90.62, 90.55, 90.972, 90.938, 91.104, 90.952, 91.192, 91.1, 91.08, 91.392, 91.51, 91.34, 91.49, 91.71, 91.596, 91.814, 91.67, 91.914, 91.926, 92.156, 92.208, 92.11, 91.922, 92.264, 92.458, 92.196, 92.388, 92.448, 92.48, 92.406, 92.626, 92.754, 93.072, 92.72, 93.014, 92.978, 93.168, 93.224, 93.156, 93.214, 93.186, 93.528, 93.43, 93.408, 93.664, 93.6, 93.862, 93.818, 93.686, 94.312, 94.078, 94.1, 94.136, 94.244, 94.226, 94.43, 94.368, 94.484, 94.696, 94.67, 94.88, 94.906, 94.882, 95.18, 95.12, 95.03, 95.13, 95.468, 95.198, 95.398, 95.626, 95.814, 95.594, 95.744, 95.752, 95.98, 95.878, 96.128, 96.098, 96.476, 96.448, 96.614, 96.482, 96.54, 96.792, 96.798, 96.988, 96.974, 97.1, 97.078, 97.26, 97.07, 97.618, 97.478, 97.704, 97.868, 97.946, 97.842, 97.93, 98.136, 98.012, 98.47, 98.422, 98.506, 98.624, 98.472, 98.624, 98.738, 98.958, 99.088, 99.028, 99.02, 99.17, 99.152, 99.26, 99.366, 99.532, 99.674, 99.684, 99.74, 99.792, 99.822, 99.796, 99.84, 99.864, 99.904, 99.896, 99.888, 99.874, 99.92, 99.914, 99.94, 99.946, 99.964, 99.97, 99.958, 99.958, 99.974, 99.97, 99.956, 99.98, 99.98, 99.964, 99.982, 99.974, 99.986, 99.984, 99.986, 99.996, 99.984, 99.988, 99.99, 99.984, 99.984, 99.984, 99.984, 99.996, 99.988, 99.98, 99.996, 99.988, 99.984, 99.986, 99.984, 99.994]
    ];
subplot(3,2,3); hold on; errorbar(mean(train,1), std(train, 1))
grid on
ylim([85,100])
xlabel('Epoch')
ylabel('Train accuracy (%)')
title('cos lr')

test = [
    [53.54, 66.1, 68.91, 74.34, 77.07, 77.82, 77.59, 78.11, 78.31, 75.31, 79.11, 80.82, 79.68, 82.45, 78.26, 82.23, 83.22, 82.83, 86.06, 84.67, 83.74, 82.31, 80.01, 83.57, 83.47, 84.26, 80.62, 84.66, 83.69, 80.49, 84.8, 84.75, 83.34, 86.76, 85.16, 85.35, 80.49, 86.4, 83.51, 79.65, 85.59, 86.28, 84.48, 86.13, 86.3, 84.93, 86.47, 85.02, 84.77, 84.51, 86.8, 86.64, 84.38, 87.2, 83.41, 85.72, 86.05, 82.78, 87.65, 83.96, 86.7, 81.68, 86.84, 88.07, 85.55, 86.46, 86.82, 86.87, 86.89, 87.9, 86.21, 86.59, 85.76, 87.97, 89.95, 87.95, 86.94, 88.97, 87.15, 88.3, 88.33, 86.25, 88.24, 89.27, 88.83, 87.75, 87.46, 89.88, 88.68, 88.76, 88.46, 86.63, 89.95, 87.66, 88.94, 88.17, 89.57, 88.95, 83.7, 90.53, 89.24, 88.43, 88.84, 89.84, 89.72, 90.45, 90.7, 90.73, 90.17, 85.46, 91.16, 89.24, 91.6, 90.08, 90.95, 89.38, 91.18, 91.04, 92.34, 90.38, 91.45, 86.99, 90.1, 90.85, 89.97, 89.56, 91.42, 90.95, 91.81, 92.46, 92.22, 92.73, 90.59, 93.43, 90.57, 93.15, 92.06, 91.45, 93.09, 92.39, 92.22, 93.43, 93.48, 93.44, 93.23, 93.55, 94.02, 94.2, 93.89, 93.48, 93.23, 93.7, 94.13, 94.59, 94.51, 94.57, 94.6, 94.64, 95.12, 94.56, 94.83, 94.9, 94.96, 95.1, 95.11, 95.16, 95.39, 95.41, 95.25, 95.37, 95.23, 95.28, 95.13, 95.48, 95.37, 95.42, 95.3, 95.24, 95.2, 95.2, 95.26, 95.32, 95.42, 95.36, 95.39, 95.29, 95.24, 95.29, 95.31, 95.28, 95.43, 95.39, 95.35, 95.3, 95.35, 95.33, 95.4, 95.42, 95.42, 95.36],
    [56.74, 66.14, 69.95, 75.42, 71.75, 77.03, 70.9, 76.33, 73.87, 80.18, 82.51, 83.57, 79.61, 84.82, 82.01, 83.51, 84.81, 79.52, 83.66, 84.7, 84.71, 78.43, 81.72, 85.46, 83.08, 83.17, 82.79, 84.37, 85.67, 84.18, 83.81, 76.98, 87.9, 84.05, 82.99, 85.11, 79.09, 85.92, 86.44, 86.55, 88.4, 84.77, 83.71, 89.08, 84.89, 86.51, 86.98, 87.35, 87.26, 85.13, 85.12, 87.06, 88.55, 88.41, 86.92, 87.27, 85.43, 89.1, 89.42, 83.41, 83.74, 88.38, 88.3, 83.8, 84.94, 86.99, 84.47, 83.94, 89.17, 86.28, 86.73, 89.71, 85.85, 87.82, 89.34, 89.29, 88.78, 87.65, 85.69, 88.04, 88.76, 88.18, 90.19, 90.73, 87.76, 86.88, 89.06, 90.06, 90.78, 89.4, 88.12, 89.87, 88.73, 89.97, 89.09, 89.93, 88.73, 88.66, 88.54, 88.76, 89.96, 90.21, 89.82, 90.45, 90.57, 91.5, 91.35, 90.71, 90.81, 91.91, 86.76, 88.29, 90.77, 90.72, 89.47, 90.87, 90.32, 90.06, 90.94, 91.25, 91.94, 92.12, 91.12, 91.25, 92.3, 90.49, 92.21, 92.02, 91.7, 89.91, 92.34, 92.37, 92.38, 92.22, 92.9, 92.95, 92.77, 92.25, 92.59, 92.91, 93.66, 92.66, 93.21, 93.61, 93.2, 92.11, 93.51, 93.24, 93.66, 94.47, 93.08, 93.38, 94.32, 93.79, 94.23, 94.52, 94.71, 94.64, 94.84, 95.1, 94.86, 95.03, 95.2, 95.21, 95.28, 95.21, 95.09, 95.35, 95.33, 95.23, 95.36, 95.39, 95.49, 95.51, 95.46, 95.38, 95.54, 95.38, 95.44, 95.52, 95.44, 95.52, 95.55, 95.56, 95.52, 95.39, 95.47, 95.5, 95.54, 95.48, 95.57, 95.46, 95.6, 95.55, 95.46, 95.5, 95.55, 95.51, 95.44, 95.5],
    [50.07, 66.23, 70.54, 72.75, 76.8, 76.85, 80.18, 77.01, 72.08, 78.45, 82.9, 78.04, 84.15, 79.24, 84.83, 84.36, 85.28, 85.21, 81.92, 79.36, 85.38, 83.34, 82.85, 83.47, 78.47, 84.64, 85.16, 86.35, 85.55, 86.15, 82.52, 84.36, 84.89, 85.09, 85.48, 84.67, 84.14, 83.34, 85.69, 85.53, 83.76, 84.83, 86.08, 86.77, 87.83, 81.81, 88.57, 84.87, 86.85, 88.47, 86.76, 84.18, 86.2, 86.08, 88.18, 86.41, 88.95, 80.27, 86.37, 87.98, 86.27, 86.26, 88.76, 87.44, 89.17, 85.2, 87.9, 89.36, 87.26, 82.73, 87.72, 89.35, 83.99, 87.06, 89.45, 87.31, 86.51, 86.57, 87.86, 88.61, 89.82, 88.24, 89.34, 87.48, 86.85, 90.47, 89.91, 86.75, 87.16, 90.15, 88.74, 89.41, 88.2, 89.11, 89.81, 89.88, 88.99, 87.11, 90.62, 88.21, 90.81, 87.73, 87.88, 88.91, 90.76, 89.02, 90.65, 90.37, 90.52, 90.93, 90.83, 89.79, 91.86, 89.32, 89.63, 90.7, 91.21, 90.76, 90.63, 90.99, 89.72, 91.56, 87.93, 91.48, 91.34, 91.29, 90.22, 90.9, 92.55, 92.37, 91.56, 91.9, 92.32, 90.96, 92.6, 92.62, 91.2, 92.46, 93.09, 93.07, 92.64, 93.14, 92.95, 93.01, 93.22, 93.39, 93.94, 93.46, 93.63, 93.36, 93.74, 93.94, 94.33, 93.78, 94.45, 94.44, 94.98, 94.78, 94.35, 95.01, 95.05, 94.67, 94.76, 94.79, 95.03, 95.38, 94.96, 95.23, 94.46, 95.1, 95.2, 95.11, 95.22, 95.12, 95.39, 95.47, 95.43, 95.34, 95.32, 95.37, 95.35, 95.34, 95.41, 95.31, 95.36, 95.37, 95.41, 95.44, 95.42, 95.41, 95.33, 95.36, 95.34, 95.33, 95.3, 95.4, 95.39, 95.37, 95.37, 95.35],
    [55.82, 67.82, 67.19, 66.91, 72.09, 77.49, 79.81, 72.27, 79.08, 77.98, 77.65, 80.67, 84.77, 84.34, 81.92, 83.18, 84.65, 84.63, 75.53, 82.58, 83.54, 81.97, 82.28, 86.71, 86.35, 84.94, 86.3, 81.62, 87.05, 86.59, 82.17, 84.1, 86.75, 85.57, 86.49, 83.86, 86.25, 87.33, 85.85, 88.14, 85.99, 86.2, 86.52, 87.73, 84.76, 85.25, 83.86, 82.82, 80.5, 88.04, 81.53, 81.59, 87.82, 87.18, 84.71, 86.91, 87.3, 86.98, 86.05, 86.98, 89.26, 87.51, 88.76, 86.7, 84.05, 89.66, 88.31, 84.5, 87.54, 87.3, 87.8, 86.62, 83.86, 87.32, 86.02, 88.71, 90.24, 86.38, 86.88, 86.52, 86.2, 88.47, 87.02, 89.96, 88.14, 88.71, 90.07, 89.72, 87.22, 85.02, 89.4, 89.86, 90.44, 90.43, 89.8, 86.12, 89.39, 88.18, 90.41, 89.6, 89.81, 90.1, 89.47, 89.3, 90.87, 87.26, 89.51, 90.7, 91.2, 88.85, 89.47, 89.26, 91.52, 90.93, 90.4, 91.52, 90.57, 90.37, 91.2, 91.26, 90.85, 91.96, 91.41, 91.91, 92.39, 89.96, 92.23, 89.95, 90.38, 92.32, 92.0, 91.88, 92.27, 91.97, 92.75, 92.87, 92.41, 92.91, 92.17, 90.58, 93.51, 93.46, 93.82, 92.96, 91.88, 93.57, 93.46, 94.13, 93.29, 93.99, 94.11, 94.21, 94.55, 93.91, 94.24, 94.8, 94.86, 94.99, 95.22, 94.91, 95.12, 95.03, 95.28, 95.3, 95.29, 95.47, 95.44, 95.43, 95.22, 95.34, 95.64, 95.51, 95.58, 95.5, 95.39, 95.56, 95.56, 95.49, 95.61, 95.48, 95.46, 95.63, 95.53, 95.49, 95.45, 95.34, 95.43, 95.44, 95.5, 95.49, 95.4, 95.48, 95.46, 95.48, 95.47, 95.47, 95.5, 95.48, 95.47, 95.45],
    [55.43, 62.62, 71.8, 76.03, 77.26, 75.38, 75.72, 75.05, 80.42, 80.39, 81.68, 79.34, 79.91, 84.82, 84.99, 83.49, 82.75, 84.16, 84.86, 83.96, 84.1, 81.7, 86.35, 83.47, 86.02, 84.87, 83.52, 85.32, 85.41, 84.15, 84.61, 85.55, 78.12, 81.87, 84.37, 83.52, 77.12, 80.86, 85.91, 86.1, 85.93, 87.91, 83.24, 88.21, 85.38, 82.32, 86.29, 84.63, 85.93, 87.06, 85.57, 87.09, 88.38, 87.76, 86.39, 85.81, 86.55, 85.5, 87.96, 86.41, 85.34, 85.7, 87.31, 87.39, 87.34, 85.22, 87.28, 88.61, 86.46, 86.61, 88.13, 87.83, 85.64, 87.65, 88.75, 86.93, 87.3, 85.96, 87.49, 89.58, 88.01, 84.94, 88.53, 85.46, 84.7, 88.31, 85.5, 89.48, 89.74, 85.92, 90.87, 86.03, 90.07, 90.72, 89.7, 90.51, 87.92, 87.76, 90.23, 90.32, 90.39, 90.6, 89.79, 90.39, 90.53, 90.51, 87.1, 88.26, 87.96, 88.68, 89.62, 90.36, 89.31, 90.2, 92.2, 88.83, 91.8, 90.51, 91.63, 91.53, 90.33, 88.9, 90.24, 91.13, 91.16, 90.63, 90.74, 92.65, 91.23, 91.84, 92.62, 91.68, 91.6, 91.85, 92.33, 92.72, 92.47, 93.23, 92.44, 91.5, 93.19, 93.65, 91.84, 93.45, 93.56, 93.32, 92.62, 93.25, 93.23, 94.0, 94.14, 93.69, 94.2, 94.09, 93.57, 94.7, 94.7, 94.69, 94.28, 95.13, 94.98, 95.11, 95.1, 95.35, 95.33, 95.29, 95.47, 95.11, 95.26, 95.23, 95.31, 95.44, 95.25, 95.33, 95.45, 95.29, 95.57, 95.41, 95.13, 95.43, 95.39, 95.38, 95.4, 95.35, 95.25, 95.47, 95.48, 95.35, 95.45, 95.44, 95.52, 95.43, 95.48, 95.46, 95.44, 95.42, 95.42, 95.47, 95.45, 95.38],
    [47.86, 61.28, 69.81, 73.81, 72.38, 75.83, 79.11, 75.14, 79.92, 81.18, 81.68, 80.4, 77.59, 83.32, 82.69, 81.87, 84.13, 82.62, 77.28, 84.1, 86.08, 85.86, 82.95, 86.15, 82.57, 82.83, 87.04, 84.34, 85.81, 81.43, 85.6, 86.87, 87.71, 84.2, 86.18, 84.62, 86.82, 85.65, 82.36, 87.41, 84.61, 83.84, 84.92, 87.75, 80.67, 82.71, 88.12, 88.59, 86.35, 86.0, 83.29, 85.46, 82.85, 88.21, 84.25, 87.27, 81.97, 82.24, 88.46, 87.86, 82.34, 86.07, 87.5, 86.35, 87.51, 87.88, 85.99, 87.92, 85.15, 86.84, 85.04, 86.59, 83.41, 87.79, 88.09, 87.51, 89.51, 88.01, 88.53, 89.28, 85.72, 89.33, 88.18, 89.18, 89.21, 88.89, 88.87, 87.33, 87.3, 88.34, 90.96, 89.4, 90.06, 91.14, 89.57, 88.78, 88.52, 88.78, 85.79, 88.04, 89.41, 90.2, 91.67, 89.47, 89.86, 90.14, 89.36, 89.68, 90.48, 91.04, 91.14, 90.17, 89.85, 90.63, 89.85, 90.58, 90.45, 91.58, 90.07, 90.9, 91.42, 91.02, 91.85, 89.13, 90.71, 91.48, 92.03, 92.07, 91.89, 91.46, 92.37, 91.93, 92.73, 91.59, 92.4, 90.44, 92.41, 92.77, 92.94, 92.44, 93.1, 93.22, 92.83, 92.86, 93.43, 93.08, 92.64, 93.55, 93.72, 93.39, 94.52, 93.82, 94.36, 94.39, 94.31, 94.75, 94.81, 95.06, 94.87, 94.94, 94.79, 94.68, 95.06, 94.86, 95.17, 95.06, 95.17, 95.2, 95.12, 95.18, 95.25, 95.26, 95.17, 95.19, 95.38, 95.27, 95.2, 95.21, 95.31, 95.3, 95.35, 95.38, 95.36, 95.47, 95.47, 95.49, 95.38, 95.5, 95.4, 95.39, 95.26, 95.42, 95.41, 95.47, 95.46, 95.35, 95.26, 95.38, 95.37, 95.39],
    [56.69, 66.89, 70.44, 69.6, 76.36, 76.54, 78.97, 81.12, 81.96, 82.92, 80.48, 81.06, 81.3, 82.39, 84.08, 84.49, 83.98, 84.99, 85.16, 84.23, 76.83, 81.96, 84.51, 84.63, 85.75, 84.21, 73.32, 86.25, 85.3, 86.59, 80.42, 86.3, 84.57, 83.84, 86.94, 73.26, 86.19, 81.03, 85.38, 81.7, 83.54, 88.0, 86.92, 83.09, 85.88, 86.67, 85.14, 86.91, 83.92, 86.82, 87.61, 82.13, 86.54, 87.35, 85.77, 86.64, 89.09, 87.3, 84.23, 87.23, 84.01, 84.45, 87.69, 89.51, 85.53, 86.84, 86.83, 88.83, 86.7, 87.02, 87.2, 88.12, 89.66, 90.56, 87.42, 87.52, 88.05, 89.15, 87.16, 88.81, 86.35, 87.91, 90.52, 89.33, 88.87, 89.11, 88.8, 90.07, 87.87, 89.8, 89.5, 88.4, 91.14, 87.36, 89.08, 87.63, 90.37, 88.66, 86.54, 88.04, 89.71, 90.71, 89.21, 89.21, 88.88, 91.11, 89.16, 90.55, 89.11, 90.5, 90.58, 89.3, 91.09, 88.44, 90.76, 90.99, 90.16, 90.99, 91.87, 87.58, 91.41, 90.97, 91.81, 92.28, 90.64, 91.32, 92.2, 91.26, 91.09, 91.37, 88.63, 92.86, 88.6, 92.52, 92.7, 93.11, 92.45, 92.6, 93.47, 93.21, 92.66, 93.07, 93.22, 92.81, 93.68, 93.62, 93.7, 94.14, 93.42, 93.16, 93.34, 93.47, 94.59, 94.55, 94.8, 94.74, 94.67, 94.89, 95.22, 95.41, 94.99, 95.07, 95.38, 95.15, 95.41, 95.24, 95.27, 95.4, 95.37, 95.48, 95.34, 95.24, 95.25, 95.38, 95.3, 95.3, 95.51, 95.42, 95.45, 95.44, 95.62, 95.49, 95.43, 95.44, 95.45, 95.43, 95.38, 95.43, 95.41, 95.44, 95.4, 95.38, 95.36, 95.48, 95.43, 95.35, 95.41, 95.49, 95.45, 95.41],
    [52.95, 66.48, 57.4, 72.41, 76.51, 72.58, 79.54, 76.72, 81.97, 81.37, 79.65, 80.91, 82.67, 81.59, 81.78, 80.26, 82.34, 78.87, 80.36, 77.38, 85.15, 84.99, 85.15, 81.06, 85.24, 82.41, 82.57, 84.86, 86.22, 85.47, 78.44, 84.17, 86.2, 84.71, 84.32, 85.83, 87.18, 85.3, 83.65, 87.51, 85.95, 83.61, 87.04, 85.82, 84.89, 81.28, 83.1, 86.1, 87.0, 88.5, 86.38, 88.85, 87.51, 83.64, 85.97, 87.82, 87.42, 85.68, 87.98, 88.42, 87.62, 84.2, 84.91, 83.05, 85.6, 88.44, 86.35, 85.81, 87.81, 87.79, 90.44, 84.86, 86.44, 86.36, 86.0, 85.47, 90.18, 88.73, 89.01, 88.86, 86.59, 89.23, 86.68, 90.28, 88.93, 88.68, 89.99, 84.49, 87.89, 88.12, 89.57, 88.21, 90.17, 90.53, 88.45, 90.4, 91.04, 87.27, 88.63, 88.3, 89.9, 88.26, 88.11, 88.13, 89.38, 90.44, 90.27, 90.02, 90.57, 91.04, 90.41, 90.22, 90.1, 91.22, 89.78, 85.23, 91.27, 89.96, 90.59, 90.75, 89.05, 90.31, 90.79, 90.99, 92.39, 91.08, 92.11, 88.41, 91.9, 92.47, 91.45, 92.21, 91.87, 92.81, 92.19, 92.41, 92.85, 93.02, 92.36, 92.32, 92.17, 92.45, 93.15, 92.78, 92.58, 93.61, 93.12, 93.16, 93.8, 93.78, 93.86, 94.22, 94.26, 94.27, 94.49, 94.54, 94.69, 95.04, 95.04, 95.11, 94.95, 95.02, 94.82, 95.02, 95.05, 95.24, 95.06, 95.02, 95.34, 95.18, 95.12, 95.17, 95.32, 95.13, 95.12, 95.13, 95.19, 95.13, 95.24, 95.12, 95.22, 95.1, 95.17, 95.17, 95.23, 95.29, 95.18, 95.27, 95.14, 95.18, 95.16, 95.22, 95.23, 95.25, 95.17, 95.2, 95.2, 95.2, 95.18, 95.24],
    [55.8, 63.43, 71.17, 70.28, 76.5, 77.42, 71.82, 80.72, 81.25, 82.26, 81.52, 79.53, 82.83, 81.41, 72.94, 81.68, 83.7, 84.51, 86.4, 80.99, 84.17, 82.63, 85.46, 78.66, 83.84, 78.35, 83.8, 83.87, 84.56, 86.68, 83.32, 85.91, 85.56, 86.29, 84.34, 83.62, 86.73, 84.62, 83.86, 87.64, 86.11, 86.79, 82.69, 86.64, 84.85, 86.69, 86.91, 88.08, 83.25, 85.77, 86.88, 86.39, 87.43, 87.14, 87.96, 87.48, 87.84, 85.09, 88.06, 86.6, 88.72, 85.09, 87.56, 84.93, 88.11, 88.01, 86.41, 89.45, 85.21, 86.65, 88.39, 86.71, 88.19, 88.09, 88.23, 86.99, 87.12, 87.57, 90.17, 84.98, 88.77, 88.81, 89.73, 90.23, 89.61, 90.01, 89.31, 89.98, 90.37, 89.44, 89.86, 89.33, 87.7, 86.92, 87.93, 87.37, 89.97, 91.19, 90.09, 90.37, 90.62, 89.82, 89.92, 89.79, 91.04, 88.08, 91.46, 91.68, 89.76, 91.21, 89.81, 90.74, 89.24, 90.21, 90.55, 91.62, 89.31, 88.68, 92.17, 90.76, 92.23, 90.87, 89.18, 91.56, 90.92, 91.64, 90.96, 91.45, 91.3, 90.45, 90.64, 92.23, 92.56, 92.37, 91.35, 91.62, 92.04, 93.01, 92.54, 92.66, 92.12, 92.19, 92.63, 92.85, 93.67, 92.62, 93.71, 93.37, 93.73, 93.7, 93.55, 93.64, 93.9, 93.27, 94.48, 94.6, 94.72, 95.06, 94.9, 95.1, 95.02, 95.24, 95.49, 95.31, 94.97, 95.11, 94.94, 95.05, 95.3, 95.17, 95.34, 95.17, 95.35, 95.18, 95.08, 95.15, 95.0, 95.16, 95.16, 95.21, 95.25, 95.22, 95.19, 95.11, 95.19, 95.19, 95.29, 95.26, 95.21, 95.29, 95.36, 95.27, 95.37, 95.28, 95.3, 95.1, 95.27, 95.18, 95.25, 95.28],
    [52.1, 66.47, 71.86, 76.43, 70.5, 74.66, 75.6, 80.08, 74.05, 83.33, 77.74, 81.15, 79.83, 85.33, 82.82, 82.49, 83.44, 83.19, 84.57, 85.04, 84.93, 83.5, 79.1, 83.24, 86.01, 85.31, 78.97, 84.67, 87.54, 87.75, 85.1, 84.99, 83.12, 87.38, 85.78, 86.47, 83.45, 86.48, 85.86, 85.98, 84.1, 84.42, 87.72, 86.06, 84.56, 85.53, 86.33, 85.73, 85.98, 84.03, 86.47, 86.76, 86.68, 84.72, 86.72, 85.93, 87.14, 86.95, 86.13, 87.58, 83.74, 84.92, 85.02, 88.78, 87.29, 85.7, 89.25, 89.02, 85.19, 88.93, 87.43, 86.16, 89.46, 89.78, 87.88, 88.87, 87.63, 88.87, 89.22, 88.13, 89.67, 89.79, 89.96, 88.65, 87.39, 90.54, 84.59, 86.52, 87.79, 90.45, 89.82, 88.17, 88.24, 88.34, 89.58, 87.67, 89.09, 89.45, 89.36, 86.71, 88.57, 89.84, 91.17, 90.36, 90.53, 89.21, 90.5, 88.87, 90.49, 89.18, 90.31, 91.5, 90.47, 90.89, 90.69, 91.07, 91.66, 87.86, 90.8, 89.97, 91.65, 90.77, 89.9, 90.61, 90.92, 91.39, 90.05, 91.18, 92.06, 90.77, 91.65, 92.32, 92.14, 92.23, 91.4, 91.91, 92.88, 93.06, 92.59, 91.76, 92.66, 93.11, 92.62, 93.04, 93.2, 92.58, 93.6, 93.36, 93.45, 94.16, 92.64, 94.32, 93.9, 94.29, 94.14, 94.64, 94.82, 95.16, 94.86, 95.34, 95.19, 95.04, 95.14, 95.27, 95.4, 95.26, 95.31, 95.29, 95.49, 95.37, 95.61, 95.39, 95.62, 95.51, 95.51, 95.5, 95.5, 95.55, 95.54, 95.62, 95.6, 95.55, 95.37, 95.41, 95.54, 95.54, 95.47, 95.58, 95.53, 95.53, 95.53, 95.52, 95.61, 95.52, 95.52, 95.52, 95.6, 95.52, 95.48, 95.45],
    [56.55, 64.8, 67.46, 76.67, 75.96, 76.96, 74.86, 78.42, 83.07, 78.35, 82.2, 78.71, 78.13, 84.47, 78.64, 81.73, 84.26, 82.55, 83.27, 83.15, 83.6, 81.28, 85.85, 83.34, 76.61, 80.14, 85.45, 85.4, 80.59, 85.03, 77.52, 84.11, 79.05, 84.63, 81.18, 82.52, 82.99, 87.04, 80.42, 85.46, 84.42, 85.09, 86.46, 84.37, 87.67, 85.85, 84.58, 85.37, 82.62, 86.47, 85.23, 85.75, 87.62, 86.95, 86.71, 85.21, 85.36, 86.68, 81.93, 88.53, 87.4, 85.81, 85.53, 86.35, 83.41, 89.26, 87.74, 85.93, 86.63, 90.43, 87.05, 85.58, 89.51, 86.94, 87.59, 86.41, 86.97, 85.61, 87.52, 90.05, 89.33, 86.52, 89.51, 88.6, 88.59, 89.61, 89.84, 86.19, 89.54, 88.55, 88.99, 88.17, 88.63, 90.42, 88.8, 88.52, 90.02, 90.92, 89.89, 89.03, 91.21, 86.84, 90.18, 89.39, 90.03, 89.17, 90.55, 89.54, 89.21, 90.94, 89.72, 90.03, 89.15, 89.98, 89.72, 90.6, 90.05, 90.79, 89.79, 90.78, 90.78, 92.06, 92.58, 90.51, 87.84, 91.27, 92.33, 90.82, 92.04, 91.18, 92.09, 91.9, 92.55, 91.96, 91.69, 92.24, 92.27, 92.54, 92.61, 92.91, 93.46, 93.55, 93.36, 93.21, 93.39, 92.95, 92.71, 93.61, 93.95, 94.46, 93.83, 93.86, 93.85, 94.33, 93.91, 94.64, 94.6, 94.58, 94.84, 95.02, 94.89, 94.96, 95.26, 95.29, 95.26, 95.19, 95.11, 94.9, 95.28, 95.28, 95.28, 95.41, 95.31, 95.33, 95.29, 95.24, 95.3, 95.34, 95.25, 95.36, 95.27, 95.45, 95.32, 95.43, 95.38, 95.34, 95.27, 95.32, 95.34, 95.43, 95.39, 95.37, 95.43, 95.37, 95.37, 95.33, 95.37, 95.38, 95.41, 95.33],
    [54.17, 63.8, 69.14, 72.48, 76.19, 76.11, 78.68, 78.79, 75.61, 81.44, 75.07, 75.89, 83.75, 83.11, 84.39, 84.25, 83.54, 85.69, 83.77, 80.67, 77.91, 84.73, 82.62, 80.25, 81.58, 82.89, 84.53, 82.06, 86.74, 84.1, 84.1, 86.0, 87.42, 84.66, 85.67, 85.62, 86.77, 85.74, 86.08, 86.49, 88.34, 86.23, 86.99, 87.14, 86.16, 87.72, 87.58, 87.07, 87.17, 89.26, 88.96, 87.33, 87.82, 84.82, 88.71, 86.99, 88.44, 86.7, 84.06, 87.58, 85.37, 85.35, 88.16, 88.6, 88.04, 90.19, 89.48, 88.3, 87.76, 86.37, 86.51, 88.52, 88.92, 89.35, 89.58, 85.04, 86.85, 87.64, 87.07, 88.11, 88.25, 90.53, 90.24, 86.03, 88.5, 88.41, 86.05, 87.78, 89.19, 89.7, 84.22, 88.99, 87.51, 88.78, 90.49, 88.77, 88.82, 90.21, 90.51, 88.63, 90.18, 89.94, 89.11, 86.17, 90.49, 89.95, 88.8, 91.05, 90.91, 87.95, 90.9, 88.01, 90.2, 91.26, 88.8, 90.38, 90.24, 90.14, 91.02, 90.0, 89.93, 91.95, 88.58, 91.43, 90.28, 91.5, 92.01, 91.48, 91.88, 91.9, 89.87, 91.75, 90.28, 92.26, 92.06, 91.4, 90.97, 91.62, 92.15, 91.87, 92.56, 93.13, 92.14, 92.75, 93.27, 93.55, 93.16, 92.65, 93.75, 93.4, 93.73, 93.76, 93.98, 93.63, 94.13, 94.7, 94.45, 94.58, 94.65, 94.87, 94.85, 94.75, 95.12, 95.38, 95.18, 95.24, 95.48, 95.13, 95.12, 95.17, 95.16, 95.46, 95.38, 95.41, 95.15, 95.27, 95.26, 95.26, 95.15, 95.27, 95.3, 95.27, 95.26, 95.28, 95.41, 95.36, 95.28, 95.3, 95.45, 95.38, 95.26, 95.36, 95.35, 95.25, 95.36, 95.38, 95.41, 95.35, 95.33, 95.4],
    [53.79, 64.29, 69.31, 73.19, 76.64, 80.47, 72.56, 81.63, 81.46, 81.0, 77.64, 82.47, 80.12, 77.54, 82.4, 84.02, 78.14, 85.21, 82.52, 83.77, 83.85, 82.08, 81.28, 83.95, 79.67, 81.22, 85.53, 86.0, 85.27, 82.87, 85.41, 81.28, 76.42, 85.52, 78.09, 87.12, 85.18, 84.6, 84.59, 87.73, 85.35, 83.85, 87.2, 81.87, 86.4, 86.91, 87.33, 84.06, 83.66, 88.5, 88.27, 85.52, 84.55, 87.37, 88.49, 87.89, 87.16, 75.9, 87.75, 85.85, 84.04, 88.58, 84.16, 85.9, 88.44, 88.58, 88.21, 85.67, 88.3, 89.54, 89.26, 86.87, 86.88, 88.0, 88.29, 89.23, 84.21, 86.1, 89.04, 89.64, 90.42, 89.91, 88.95, 87.95, 85.93, 87.95, 89.82, 86.66, 88.43, 86.88, 88.97, 89.32, 87.31, 90.11, 88.03, 90.32, 90.36, 89.18, 90.41, 88.05, 90.63, 90.85, 90.16, 90.34, 88.4, 88.5, 90.08, 90.02, 90.85, 90.92, 90.53, 89.78, 90.53, 90.04, 90.38, 89.51, 90.01, 91.48, 89.68, 90.18, 92.25, 90.79, 91.92, 89.27, 91.43, 91.76, 91.76, 90.82, 92.15, 91.83, 91.5, 91.81, 92.3, 90.93, 92.04, 92.25, 91.0, 92.75, 93.08, 92.27, 92.92, 92.6, 91.95, 93.02, 92.54, 93.12, 93.44, 93.89, 93.23, 93.59, 94.31, 94.56, 94.23, 93.79, 94.21, 94.2, 94.15, 94.68, 94.91, 95.04, 95.1, 95.13, 95.26, 94.99, 95.0, 95.47, 95.59, 95.4, 95.23, 95.58, 95.42, 95.48, 95.49, 95.61, 95.46, 95.68, 95.63, 95.52, 95.55, 95.66, 95.5, 95.43, 95.49, 95.48, 95.56, 95.52, 95.58, 95.5, 95.62, 95.54, 95.6, 95.53, 95.58, 95.52, 95.57, 95.53, 95.59, 95.53, 95.53, 95.56],
    [45.11, 65.31, 69.35, 72.87, 73.73, 78.69, 77.12, 70.39, 76.88, 79.0, 83.88, 81.75, 80.4, 83.58, 84.9, 82.75, 82.49, 85.4, 79.51, 81.12, 82.95, 82.84, 84.76, 81.04, 83.57, 81.55, 85.55, 82.67, 82.88, 85.74, 84.39, 87.17, 84.54, 85.58, 85.41, 84.09, 85.99, 87.51, 84.49, 87.69, 85.46, 85.24, 86.95, 79.35, 86.4, 81.86, 87.72, 88.24, 86.56, 84.9, 85.43, 87.04, 86.05, 85.84, 81.25, 85.93, 86.63, 87.27, 86.5, 83.92, 87.74, 87.49, 87.78, 85.51, 88.75, 86.31, 86.86, 88.3, 87.17, 88.25, 83.27, 86.52, 89.89, 88.54, 88.09, 89.34, 86.96, 88.02, 88.13, 87.91, 87.2, 87.47, 87.31, 89.7, 88.06, 90.3, 88.53, 90.24, 89.5, 86.87, 88.04, 87.96, 89.88, 88.78, 82.65, 87.93, 89.83, 86.56, 89.27, 88.88, 89.21, 89.5, 89.16, 88.23, 87.41, 90.68, 90.97, 89.35, 91.62, 89.6, 90.81, 91.24, 90.49, 87.01, 89.49, 91.12, 90.0, 90.56, 92.62, 91.86, 88.15, 90.65, 92.2, 91.45, 90.72, 91.03, 90.88, 91.56, 91.12, 91.53, 92.59, 91.29, 91.45, 92.26, 92.36, 92.63, 92.55, 92.46, 92.95, 93.61, 93.14, 93.77, 92.39, 91.84, 92.6, 93.23, 93.72, 93.15, 94.34, 93.33, 94.31, 94.35, 94.46, 94.4, 94.93, 94.64, 94.91, 94.97, 95.23, 95.0, 94.93, 95.17, 95.15, 95.14, 95.34, 95.35, 95.22, 95.36, 95.25, 95.43, 95.48, 95.51, 95.59, 95.56, 95.48, 95.59, 95.73, 95.64, 95.61, 95.64, 95.6, 95.64, 95.63, 95.55, 95.57, 95.56, 95.58, 95.67, 95.59, 95.71, 95.61, 95.6, 95.63, 95.6, 95.64, 95.6, 95.61, 95.67, 95.66, 95.66],
    [58.1, 66.1, 61.01, 72.88, 77.43, 77.23, 78.38, 82.38, 78.31, 84.01, 78.15, 85.37, 81.83, 79.27, 79.17, 83.9, 83.09, 84.34, 80.94, 81.84, 84.79, 82.72, 84.59, 85.44, 80.43, 86.67, 81.15, 81.56, 86.17, 84.03, 81.81, 85.89, 84.75, 85.54, 85.86, 75.29, 85.42, 85.27, 84.34, 87.61, 85.55, 83.79, 85.92, 84.35, 84.4, 85.63, 84.04, 85.54, 85.65, 84.81, 86.62, 86.51, 85.42, 86.84, 84.54, 86.51, 84.96, 87.75, 85.31, 89.75, 84.44, 86.79, 87.99, 86.44, 90.44, 87.79, 88.45, 84.16, 89.51, 88.68, 89.66, 86.23, 88.6, 88.34, 87.82, 87.59, 87.87, 86.58, 88.61, 88.17, 89.04, 88.8, 88.59, 86.27, 88.19, 87.22, 89.73, 90.75, 89.31, 89.7, 88.38, 89.68, 89.32, 89.81, 90.41, 90.31, 90.02, 89.58, 89.3, 89.84, 89.06, 90.03, 88.23, 90.79, 87.85, 90.4, 90.32, 91.07, 90.57, 91.18, 91.95, 90.26, 90.77, 91.24, 90.77, 90.21, 90.66, 90.47, 89.93, 91.07, 91.14, 90.41, 90.89, 91.03, 90.75, 91.61, 90.41, 91.16, 91.5, 91.57, 92.62, 90.64, 91.56, 91.31, 90.04, 93.42, 92.87, 93.32, 92.36, 91.96, 92.75, 92.9, 92.9, 91.77, 93.04, 93.46, 93.24, 93.2, 94.28, 94.59, 94.08, 94.02, 94.65, 94.44, 94.67, 94.67, 94.8, 95.09, 94.67, 94.51, 94.49, 95.23, 95.13, 94.87, 94.9, 95.12, 95.09, 95.09, 95.24, 95.06, 95.18, 95.29, 95.4, 95.23, 95.16, 95.3, 95.25, 95.34, 95.36, 95.36, 95.39, 95.34, 95.4, 95.35, 95.37, 95.34, 95.43, 95.33, 95.27, 95.36, 95.39, 95.37, 95.31, 95.34, 95.39, 95.41, 95.41, 95.39, 95.38, 95.37],
    [52.62, 66.9, 72.74, 74.67, 76.37, 69.54, 78.06, 80.96, 79.44, 78.89, 78.95, 74.7, 78.43, 83.27, 80.93, 85.96, 83.32, 82.08, 82.16, 82.43, 79.62, 83.85, 86.61, 83.16, 85.81, 83.32, 78.77, 84.07, 85.03, 85.02, 82.24, 86.0, 85.6, 87.77, 83.53, 86.37, 82.49, 87.42, 87.19, 85.78, 87.58, 87.97, 84.7, 84.42, 87.53, 83.53, 82.93, 87.04, 85.29, 80.72, 83.91, 84.57, 86.42, 87.99, 87.86, 87.2, 83.15, 87.83, 83.16, 83.99, 86.21, 81.46, 87.47, 84.14, 87.19, 85.96, 89.21, 87.54, 88.55, 84.64, 86.85, 84.92, 88.35, 88.06, 87.89, 85.68, 86.13, 85.62, 87.28, 89.62, 88.18, 85.9, 80.18, 87.6, 88.09, 86.93, 89.42, 88.79, 86.27, 90.35, 88.62, 87.98, 88.36, 89.16, 90.93, 89.02, 90.13, 89.32, 90.69, 89.66, 90.85, 90.14, 87.49, 89.0, 91.04, 90.14, 90.59, 89.71, 89.73, 89.01, 91.56, 89.81, 91.03, 89.11, 90.38, 91.02, 89.39, 90.87, 91.7, 90.3, 91.14, 92.19, 89.14, 91.17, 92.26, 91.53, 91.14, 91.17, 91.35, 92.01, 91.99, 91.8, 92.05, 91.89, 91.62, 90.97, 92.22, 93.14, 92.09, 92.11, 92.55, 92.47, 91.31, 92.71, 93.16, 92.76, 93.42, 93.28, 93.2, 93.32, 93.65, 94.07, 94.35, 94.69, 94.5, 94.71, 94.62, 94.67, 95.02, 94.75, 94.87, 94.83, 95.05, 95.01, 95.15, 95.1, 95.21, 95.19, 95.08, 95.34, 95.43, 95.25, 95.21, 95.34, 95.43, 95.33, 95.3, 95.32, 95.38, 95.44, 95.44, 95.47, 95.45, 95.38, 95.45, 95.51, 95.42, 95.41, 95.43, 95.45, 95.41, 95.36, 95.37, 95.35, 95.44, 95.37, 95.44, 95.38, 95.52, 95.43]
    ];

subplot(3,2,4); hold on; errorbar(mean(test,1), std(test, 1))
grid on
ylim([81,96])
xlabel('Epoch')
ylabel('Test accuracy (%)')
title('cos lr')
[mean(max(test, [], 2)), std(max(test, [], 2))]



% sgd, cos scheduler, no shortcut connection 
train = [
    [26.3, 38.932, 51.498, 60.286, 65.632, 68.826, 70.628, 72.298, 73.486, 74.602, 74.908, 75.614, 75.956, 76.43, 76.958, 76.976, 77.816, 77.928, 77.772, 78.212, 78.416, 78.758, 78.652, 78.674, 79.04, 79.416, 79.224, 79.22, 79.722, 79.412, 79.858, 80.006, 80.006, 79.938, 80.046, 80.558, 80.46, 80.746, 80.54, 80.838, 80.856, 80.85, 81.01, 80.896, 80.994, 81.03, 81.304, 81.484, 81.84, 81.282, 81.948, 81.964, 81.67, 82.022, 82.218, 82.366, 82.274, 82.35, 82.83, 82.41, 82.682, 82.744, 83.104, 83.108, 82.784, 83.044, 83.472, 83.226, 83.636, 83.566, 83.614, 83.966, 83.904, 83.908, 84.026, 84.288, 84.322, 84.28, 84.424, 84.568, 84.696, 84.884, 85.044, 84.97, 85.208, 85.29, 85.548, 85.248, 85.824, 85.65, 85.898, 85.93, 86.02, 86.146, 86.31, 86.452, 86.826, 86.514, 86.996, 86.698, 87.08, 87.178, 87.272, 87.38, 87.466, 87.798, 87.916, 88.054, 88.05, 88.186, 88.376, 88.482, 88.662, 88.904, 88.908, 89.136, 89.1, 89.358, 89.424, 89.656, 89.832, 89.88, 89.764, 90.436, 90.092, 90.252, 90.718, 90.828, 91.06, 91.124, 91.336, 91.438, 91.69, 91.722, 91.72, 92.164, 92.288, 92.594, 92.674, 92.842, 93.05, 93.212, 93.114, 93.68, 93.514, 93.846, 94.178, 94.264, 94.566, 94.846, 94.694, 95.062, 95.158, 95.3, 95.676, 95.716, 96.138, 96.138, 96.306, 96.498, 96.614, 96.788, 96.926, 97.384, 97.444, 97.688, 97.834, 98.0, 98.152, 98.332, 98.428, 98.682, 98.832, 99.018, 99.06, 99.236, 99.494, 99.48, 99.626, 99.66, 99.76, 99.822, 99.868, 99.888, 99.916, 99.936, 99.928, 99.932, 99.944, 99.946, 99.964, 99.96, 99.978, 99.972, 99.96, 99.98, 99.968, 99.97, 99.978, 99.974],
    [27.66, 41.554, 53.082, 58.182, 62.966, 66.46, 68.99, 71.216, 72.316, 73.63, 74.324, 74.956, 75.766, 75.786, 76.59, 76.806, 77.39, 77.16, 77.57, 78.032, 78.318, 78.192, 78.282, 78.898, 79.036, 78.776, 79.438, 79.384, 79.22, 79.564, 79.948, 80.162, 80.032, 79.806, 80.198, 80.232, 80.474, 80.62, 80.608, 80.958, 81.024, 80.954, 81.232, 81.336, 81.366, 81.726, 81.624, 81.52, 81.568, 81.78, 81.602, 81.934, 82.016, 82.426, 82.272, 82.278, 82.608, 82.25, 82.656, 82.348, 82.808, 82.968, 82.904, 82.842, 83.002, 83.222, 83.378, 83.282, 83.448, 83.734, 83.87, 83.83, 83.906, 84.03, 84.276, 84.342, 84.444, 84.572, 84.606, 84.676, 84.742, 84.654, 84.97, 84.944, 85.372, 85.022, 85.178, 85.438, 85.346, 85.828, 85.626, 86.074, 85.924, 85.8, 86.304, 86.352, 86.59, 86.746, 86.66, 86.724, 86.822, 86.96, 87.202, 87.3, 87.52, 87.512, 87.674, 87.788, 87.984, 88.29, 88.532, 88.294, 88.292, 88.93, 88.728, 88.916, 89.22, 89.34, 89.402, 89.556, 89.492, 89.824, 90.072, 90.204, 90.41, 90.382, 90.65, 90.676, 90.482, 91.062, 91.336, 91.35, 91.528, 91.846, 91.914, 92.014, 92.63, 92.422, 92.75, 92.812, 93.056, 93.094, 93.236, 93.408, 93.618, 93.69, 94.178, 94.288, 94.234, 94.696, 94.684, 95.13, 95.308, 95.442, 95.398, 95.712, 95.976, 95.99, 96.306, 96.504, 96.57, 96.698, 97.268, 97.25, 97.426, 97.446, 97.896, 97.874, 98.276, 98.19, 98.472, 98.654, 98.898, 98.972, 99.044, 99.286, 99.308, 99.516, 99.614, 99.67, 99.754, 99.806, 99.886, 99.876, 99.862, 99.934, 99.932, 99.958, 99.964, 99.958, 99.972, 99.958, 99.964, 99.974, 99.974, 99.966, 99.978, 99.968, 99.976, 99.982],
    [30.47, 43.73, 54.238, 60.584, 65.374, 68.634, 70.396, 72.172, 73.486, 74.33, 74.924, 75.516, 76.224, 76.37, 77.0, 77.16, 77.356, 78.14, 77.882, 78.188, 78.654, 78.78, 78.8, 78.774, 79.05, 79.202, 79.386, 79.496, 79.494, 79.65, 79.816, 79.764, 80.088, 80.076, 80.102, 80.162, 80.788, 80.866, 80.666, 80.96, 80.692, 80.78, 81.35, 81.506, 81.238, 81.378, 81.136, 81.74, 81.606, 81.592, 81.352, 82.18, 82.174, 82.114, 82.444, 82.354, 82.072, 82.248, 82.76, 82.696, 82.616, 82.656, 83.006, 82.932, 83.24, 83.048, 83.474, 83.512, 83.394, 83.442, 83.774, 83.944, 83.738, 83.854, 84.048, 84.284, 84.252, 84.428, 84.492, 84.57, 84.872, 84.816, 84.782, 85.158, 85.154, 85.338, 85.332, 85.42, 85.544, 85.482, 85.904, 85.876, 85.996, 86.344, 86.152, 86.556, 86.436, 86.67, 86.718, 86.698, 86.818, 87.314, 87.364, 87.226, 87.618, 87.828, 87.642, 87.86, 88.126, 88.154, 88.284, 88.236, 88.816, 88.732, 88.996, 89.164, 89.222, 89.282, 89.66, 89.556, 89.792, 89.978, 89.734, 90.372, 90.738, 90.428, 90.734, 90.83, 91.086, 90.966, 91.23, 91.436, 91.598, 91.5, 91.934, 92.112, 92.452, 92.572, 92.576, 92.902, 92.91, 93.31, 93.414, 93.512, 93.734, 93.782, 93.914, 94.272, 94.44, 94.59, 94.808, 94.902, 95.088, 95.284, 95.584, 95.808, 95.816, 96.146, 96.47, 96.524, 96.808, 96.874, 97.11, 97.124, 97.588, 97.548, 97.728, 98.022, 98.166, 98.374, 98.486, 98.71, 98.716, 98.922, 99.106, 99.066, 99.41, 99.55, 99.628, 99.716, 99.782, 99.852, 99.844, 99.872, 99.91, 99.894, 99.914, 99.922, 99.946, 99.956, 99.946, 99.974, 99.964, 99.98, 99.976, 99.966, 99.986, 99.978, 99.97, 99.976],
    [26.016, 39.114, 48.902, 55.77, 60.482, 64.276, 67.706, 70.148, 71.458, 72.924, 73.934, 74.786, 75.016, 75.714, 75.992, 76.692, 76.892, 77.534, 77.558, 77.828, 78.012, 78.254, 78.504, 79.204, 79.006, 78.934, 79.244, 79.048, 79.37, 79.512, 79.71, 79.816, 79.828, 79.996, 80.376, 80.358, 80.658, 80.434, 80.722, 80.782, 81.012, 81.06, 81.084, 81.222, 81.424, 81.524, 81.492, 81.622, 81.77, 81.556, 81.88, 81.894, 81.856, 82.078, 82.18, 82.334, 82.522, 82.328, 82.528, 82.67, 82.532, 82.696, 82.904, 83.07, 83.156, 82.978, 83.398, 83.352, 83.636, 83.672, 83.39, 83.454, 84.04, 84.328, 84.116, 84.03, 84.458, 84.334, 84.506, 84.704, 84.766, 84.73, 84.938, 85.188, 85.094, 85.174, 85.268, 85.384, 85.718, 85.414, 85.89, 85.668, 86.014, 86.304, 86.216, 86.546, 86.35, 86.62, 86.6, 87.16, 86.82, 86.904, 87.354, 87.39, 87.338, 87.654, 87.244, 87.96, 88.134, 88.188, 88.656, 88.164, 88.744, 88.51, 88.962, 88.766, 89.092, 89.096, 89.484, 89.712, 89.82, 89.882, 89.91, 90.222, 90.358, 90.494, 90.434, 90.762, 90.984, 91.314, 91.146, 91.184, 91.852, 91.762, 91.964, 92.194, 92.194, 92.456, 92.558, 92.848, 93.056, 92.86, 93.36, 93.56, 93.53, 93.786, 93.968, 94.408, 94.186, 94.572, 94.714, 94.94, 95.224, 95.314, 95.604, 95.866, 95.93, 96.122, 96.188, 96.528, 96.654, 96.894, 97.07, 97.326, 97.544, 97.768, 97.792, 97.83, 98.092, 98.274, 98.696, 98.724, 98.832, 99.102, 99.132, 99.272, 99.33, 99.554, 99.708, 99.806, 99.772, 99.752, 99.846, 99.836, 99.892, 99.926, 99.946, 99.95, 99.954, 99.966, 99.97, 99.964, 99.976, 99.966, 99.97, 99.968, 99.976, 99.964, 99.962, 99.988],
    [32.996, 48.078, 57.286, 62.076, 66.802, 69.78, 71.35, 72.922, 73.862, 74.904, 75.682, 76.136, 76.676, 77.028, 77.434, 77.584, 77.894, 78.11, 78.122, 78.544, 78.956, 79.196, 79.078, 79.27, 79.404, 79.36, 79.76, 79.738, 79.69, 79.922, 80.144, 80.056, 80.272, 80.456, 80.642, 80.404, 80.954, 80.952, 80.954, 81.052, 80.976, 81.394, 80.982, 81.476, 81.058, 81.77, 81.796, 81.884, 81.922, 82.016, 82.268, 81.816, 82.198, 82.316, 82.152, 82.67, 82.45, 82.5, 82.806, 82.796, 82.682, 82.86, 82.916, 83.386, 83.382, 83.496, 83.752, 83.582, 83.328, 83.61, 83.836, 83.686, 83.826, 84.002, 84.244, 84.564, 84.284, 84.524, 84.664, 84.654, 84.916, 84.992, 85.01, 84.97, 85.188, 85.436, 85.346, 85.322, 85.614, 85.792, 85.998, 86.13, 86.354, 86.202, 86.218, 86.572, 86.432, 86.574, 86.812, 86.816, 87.308, 87.34, 87.226, 87.628, 87.61, 87.642, 87.722, 87.844, 88.324, 88.246, 88.422, 88.5, 88.67, 88.904, 88.684, 88.886, 89.432, 89.194, 89.444, 89.732, 89.596, 89.96, 90.094, 90.02, 90.316, 90.428, 90.758, 90.882, 91.048, 91.368, 91.272, 91.84, 91.576, 91.768, 92.192, 92.376, 92.18, 92.57, 92.352, 93.008, 93.018, 93.138, 93.422, 93.492, 93.762, 93.89, 94.084, 94.1, 94.732, 94.576, 94.818, 95.036, 95.204, 95.292, 95.614, 95.614, 95.972, 96.104, 96.456, 96.554, 96.786, 96.808, 97.088, 97.32, 97.296, 97.476, 97.74, 98.132, 98.19, 98.326, 98.436, 98.716, 99.0, 99.036, 99.296, 99.322, 99.374, 99.522, 99.542, 99.674, 99.744, 99.79, 99.836, 99.872, 99.89, 99.898, 99.922, 99.962, 99.956, 99.964, 99.972, 99.96, 99.972, 99.972, 99.97, 99.972, 99.978, 99.974, 99.972, 99.978],
    [29.88, 42.95, 53.734, 58.856, 62.846, 65.81, 68.276, 70.374, 71.774, 72.89, 73.856, 74.75, 75.492, 75.606, 75.968, 76.586, 76.884, 77.026, 77.474, 77.696, 78.05, 77.83, 78.368, 78.488, 78.906, 78.954, 78.744, 79.242, 79.316, 79.408, 79.716, 79.822, 80.01, 79.878, 80.274, 80.108, 80.598, 80.38, 80.546, 80.82, 80.928, 81.21, 80.948, 81.15, 81.094, 81.358, 81.552, 81.574, 81.484, 81.518, 81.942, 81.814, 81.904, 81.93, 81.946, 82.296, 82.324, 82.546, 82.464, 82.308, 82.828, 82.792, 82.786, 83.082, 83.0, 83.386, 83.096, 83.132, 83.31, 83.5, 83.808, 83.668, 84.084, 83.754, 84.13, 83.946, 84.234, 84.444, 84.41, 84.394, 84.286, 84.922, 85.048, 85.164, 85.044, 85.24, 85.148, 85.548, 85.694, 85.23, 85.67, 85.92, 86.118, 85.904, 86.264, 86.08, 86.538, 86.672, 86.454, 86.772, 86.968, 86.866, 87.406, 87.398, 87.598, 87.652, 87.742, 87.558, 87.936, 88.198, 88.244, 88.49, 88.664, 88.644, 88.828, 88.92, 89.142, 89.0, 89.398, 89.45, 89.628, 89.688, 89.906, 90.016, 90.084, 90.5, 90.486, 90.522, 90.946, 90.902, 91.5, 91.322, 91.456, 91.854, 91.892, 92.028, 92.288, 92.336, 92.53, 92.602, 92.866, 93.006, 93.31, 93.42, 93.46, 93.746, 94.006, 94.118, 94.272, 94.606, 94.938, 94.886, 95.23, 95.398, 95.288, 95.688, 95.848, 96.128, 96.32, 96.484, 96.796, 96.764, 97.066, 97.192, 97.44, 97.588, 97.742, 98.002, 98.184, 98.468, 98.528, 98.56, 98.846, 99.002, 99.034, 99.268, 99.29, 99.516, 99.614, 99.734, 99.758, 99.808, 99.862, 99.876, 99.908, 99.912, 99.934, 99.946, 99.96, 99.966, 99.958, 99.978, 99.974, 99.974, 99.978, 99.976, 99.978, 99.982, 99.978, 99.978],
    [29.592, 43.16, 54.55, 61.32, 65.614, 68.66, 70.95, 72.484, 73.744, 74.37, 75.112, 75.872, 76.482, 76.494, 76.892, 77.41, 77.648, 77.902, 78.078, 78.566, 78.278, 78.522, 78.316, 79.004, 79.158, 79.22, 79.352, 79.386, 79.64, 79.52, 79.87, 79.892, 80.27, 79.922, 80.134, 80.534, 80.724, 80.72, 80.668, 80.814, 80.992, 80.882, 81.178, 81.286, 81.494, 81.546, 81.374, 81.506, 81.668, 81.814, 81.702, 81.598, 82.062, 81.88, 82.16, 82.202, 82.056, 82.65, 82.684, 82.662, 82.618, 82.692, 82.956, 82.822, 83.22, 83.24, 83.232, 83.576, 83.514, 83.776, 83.448, 83.75, 83.78, 83.986, 83.808, 84.274, 84.13, 84.342, 84.582, 84.526, 84.604, 84.734, 84.718, 84.9, 85.342, 85.152, 85.188, 85.512, 85.442, 85.57, 85.792, 85.938, 85.976, 86.104, 86.248, 86.142, 86.44, 86.724, 86.806, 86.798, 86.936, 87.212, 87.172, 87.492, 87.358, 87.508, 87.624, 87.808, 87.748, 88.436, 88.226, 88.514, 88.664, 88.35, 88.856, 89.136, 89.128, 89.516, 89.524, 89.602, 89.82, 89.93, 89.784, 90.164, 90.234, 90.342, 90.528, 90.702, 90.978, 91.166, 91.31, 91.424, 91.666, 92.024, 91.718, 92.122, 92.296, 92.514, 92.618, 92.734, 92.894, 93.116, 93.11, 93.614, 93.626, 93.82, 94.034, 94.122, 94.312, 94.592, 94.752, 95.104, 94.98, 95.386, 95.422, 95.72, 95.564, 96.142, 96.418, 96.428, 96.724, 96.914, 96.838, 97.342, 97.5, 97.54, 97.706, 98.092, 98.196, 98.174, 98.484, 98.704, 98.868, 99.078, 99.158, 99.318, 99.314, 99.512, 99.592, 99.614, 99.766, 99.814, 99.836, 99.87, 99.902, 99.924, 99.922, 99.958, 99.962, 99.946, 99.96, 99.964, 99.962, 99.97, 99.978, 99.98, 99.972, 99.96, 99.974, 99.972],
    [28.504, 41.396, 52.226, 58.188, 62.676, 66.852, 69.656, 71.738, 73.238, 74.178, 74.634, 75.408, 76.022, 76.48, 76.752, 77.144, 77.68, 77.976, 78.114, 78.032, 78.446, 78.862, 78.714, 79.286, 79.124, 79.23, 79.426, 79.456, 79.618, 79.656, 79.888, 79.998, 80.182, 80.51, 80.288, 80.47, 80.464, 80.77, 80.704, 80.972, 81.144, 81.254, 81.366, 81.496, 81.534, 81.466, 81.528, 81.646, 81.798, 81.716, 82.088, 81.914, 82.28, 82.232, 82.432, 82.466, 82.128, 82.512, 82.556, 82.696, 82.736, 83.02, 82.972, 83.114, 83.376, 83.4, 83.47, 83.212, 83.246, 83.698, 83.76, 83.824, 83.994, 84.246, 83.934, 84.28, 84.124, 84.426, 84.412, 84.918, 84.946, 85.026, 84.854, 85.19, 85.496, 85.05, 85.454, 85.508, 85.632, 85.706, 85.874, 86.014, 86.096, 86.212, 86.366, 86.334, 86.472, 87.004, 86.662, 87.024, 86.944, 87.318, 87.118, 87.516, 87.592, 87.818, 87.826, 88.116, 88.178, 88.166, 88.566, 88.706, 88.576, 88.652, 88.998, 89.142, 89.348, 89.388, 89.668, 89.646, 89.542, 90.054, 89.954, 90.118, 90.4, 90.708, 90.728, 90.808, 91.004, 91.116, 91.334, 91.522, 91.7, 91.818, 92.092, 92.068, 92.416, 92.708, 92.762, 92.694, 93.11, 93.266, 93.238, 93.426, 93.926, 93.844, 93.942, 94.136, 94.682, 94.698, 95.012, 94.898, 95.248, 95.39, 95.584, 95.898, 96.002, 96.218, 96.344, 96.7, 96.622, 96.972, 97.064, 97.354, 97.444, 97.714, 97.892, 98.01, 98.458, 98.37, 98.572, 98.712, 98.88, 99.092, 99.182, 99.168, 99.398, 99.554, 99.524, 99.708, 99.756, 99.752, 99.806, 99.854, 99.906, 99.928, 99.942, 99.958, 99.954, 99.976, 99.974, 99.98, 99.984, 99.974, 99.962, 99.988, 99.982, 99.98, 99.986, 99.974],
    [27.596, 41.082, 51.542, 58.212, 62.26, 65.45, 68.354, 70.752, 72.0, 72.916, 74.27, 74.834, 75.27, 75.922, 76.42, 76.262, 76.804, 77.286, 77.25, 77.54, 78.17, 78.19, 78.472, 78.5, 78.694, 78.806, 78.896, 79.02, 79.46, 79.248, 79.54, 79.822, 79.84, 79.968, 80.13, 80.252, 80.228, 80.272, 80.136, 80.36, 80.654, 80.53, 80.858, 80.91, 81.0, 81.298, 81.052, 81.514, 81.604, 81.448, 81.646, 81.634, 81.94, 81.924, 82.06, 82.168, 82.312, 82.382, 82.332, 82.54, 82.602, 82.75, 83.126, 83.054, 82.994, 83.23, 83.128, 83.472, 83.436, 83.31, 83.652, 83.868, 83.796, 84.138, 83.826, 84.454, 84.314, 84.334, 84.634, 84.442, 84.728, 84.992, 84.7, 84.942, 84.934, 85.246, 85.476, 85.436, 85.628, 85.662, 85.65, 85.8, 85.818, 86.108, 86.196, 86.414, 86.466, 86.428, 86.774, 86.88, 86.882, 86.89, 87.332, 87.23, 87.352, 87.532, 87.816, 87.974, 87.844, 88.026, 88.372, 88.232, 88.642, 88.558, 88.948, 89.06, 89.274, 89.236, 89.226, 89.646, 89.468, 89.84, 89.996, 90.008, 90.15, 90.34, 90.81, 90.682, 90.948, 91.048, 91.164, 91.526, 91.506, 91.82, 91.832, 92.136, 92.15, 92.332, 92.862, 92.774, 93.188, 93.104, 93.412, 93.144, 93.668, 93.75, 94.152, 93.992, 94.3, 94.574, 94.54, 94.926, 95.146, 95.282, 95.592, 95.872, 95.88, 96.106, 96.476, 96.416, 96.758, 96.836, 96.938, 97.398, 97.442, 97.63, 97.884, 98.068, 98.094, 98.366, 98.454, 98.694, 98.784, 98.866, 99.076, 99.32, 99.506, 99.544, 99.584, 99.72, 99.754, 99.814, 99.858, 99.866, 99.93, 99.952, 99.944, 99.928, 99.962, 99.968, 99.96, 99.982, 99.954, 99.968, 99.966, 99.98, 99.986, 99.988, 99.982, 99.978],
    [28.744, 42.126, 51.818, 57.912, 61.466, 65.028, 67.972, 70.502, 71.914, 73.058, 73.724, 74.298, 75.002, 75.42, 75.802, 76.474, 76.77, 77.084, 77.316, 77.706, 78.212, 78.176, 78.516, 78.5, 78.758, 78.946, 79.292, 79.136, 79.362, 79.924, 79.584, 79.792, 79.866, 80.38, 79.846, 80.34, 80.334, 80.516, 80.31, 80.858, 80.604, 81.044, 81.15, 81.384, 81.36, 81.334, 81.54, 81.414, 81.662, 81.908, 81.862, 82.024, 82.058, 82.202, 82.166, 82.116, 82.646, 82.11, 82.404, 82.88, 82.416, 82.674, 82.968, 83.006, 83.03, 83.346, 83.342, 83.398, 83.504, 83.7, 83.798, 83.928, 83.908, 84.118, 83.946, 84.112, 84.318, 84.33, 84.6, 84.614, 84.684, 84.602, 85.076, 84.632, 85.316, 85.208, 85.41, 85.294, 85.738, 85.692, 85.546, 85.894, 85.878, 86.208, 86.282, 86.346, 86.622, 86.714, 86.746, 86.722, 86.82, 86.942, 87.174, 87.594, 87.326, 87.644, 87.854, 87.928, 88.138, 88.188, 88.258, 88.538, 88.782, 88.846, 88.992, 88.826, 88.96, 89.322, 89.482, 89.584, 89.586, 90.118, 89.666, 89.878, 90.524, 90.442, 90.434, 90.948, 90.948, 91.206, 91.214, 91.158, 91.574, 91.828, 91.842, 92.202, 92.096, 92.164, 92.892, 92.766, 92.76, 93.192, 93.35, 93.432, 93.622, 93.792, 94.162, 94.27, 94.32, 94.276, 94.732, 94.986, 95.192, 95.236, 95.59, 95.744, 95.944, 96.034, 96.216, 96.4, 96.86, 96.728, 96.998, 97.23, 97.518, 97.76, 97.926, 98.092, 98.202, 98.31, 98.396, 98.66, 98.862, 98.952, 99.128, 99.274, 99.376, 99.424, 99.572, 99.646, 99.736, 99.814, 99.864, 99.84, 99.918, 99.924, 99.916, 99.932, 99.96, 99.956, 99.956, 99.978, 99.978, 99.976, 99.97, 99.968, 99.98, 99.974, 99.982, 99.974],
    [27.7, 40.558, 49.9, 55.688, 59.068, 61.432, 64.016, 66.27, 68.436, 70.206, 71.32, 72.94, 73.598, 74.13, 74.532, 75.334, 75.738, 75.906, 76.414, 76.578, 77.248, 77.38, 77.812, 78.024, 77.984, 78.224, 78.59, 79.04, 79.214, 78.984, 79.34, 79.566, 79.902, 79.84, 79.542, 79.778, 80.118, 80.122, 80.398, 80.292, 80.716, 80.452, 80.708, 80.614, 80.914, 81.22, 80.91, 81.78, 81.298, 81.672, 81.588, 81.726, 81.778, 82.098, 81.968, 82.148, 82.048, 82.216, 82.444, 82.294, 82.512, 82.79, 82.618, 82.92, 82.788, 83.014, 83.158, 83.21, 83.248, 83.506, 83.476, 83.582, 83.788, 83.64, 84.122, 84.106, 84.184, 84.122, 84.402, 84.71, 84.564, 84.86, 84.812, 84.872, 85.252, 84.966, 85.248, 85.46, 85.716, 85.732, 85.738, 85.722, 85.904, 86.236, 86.22, 85.952, 86.562, 86.61, 86.828, 86.944, 87.064, 86.956, 87.192, 87.392, 87.332, 87.592, 87.64, 88.058, 87.852, 88.082, 87.93, 88.544, 88.45, 88.698, 88.906, 89.066, 89.074, 89.176, 89.452, 89.48, 89.78, 89.724, 89.99, 90.11, 90.522, 90.294, 90.362, 90.922, 90.966, 91.09, 91.454, 91.456, 91.574, 91.796, 91.982, 91.976, 92.352, 92.346, 92.608, 92.844, 93.1, 93.142, 93.266, 93.554, 93.616, 93.75, 94.074, 94.26, 94.462, 94.604, 94.622, 95.042, 95.286, 95.438, 95.532, 95.682, 95.928, 96.258, 96.314, 96.596, 96.726, 97.024, 97.108, 97.264, 97.626, 97.76, 97.872, 98.012, 98.194, 98.532, 98.602, 98.592, 98.898, 98.99, 99.122, 99.156, 99.372, 99.55, 99.662, 99.68, 99.682, 99.846, 99.83, 99.872, 99.87, 99.918, 99.928, 99.942, 99.96, 99.932, 99.974, 99.972, 99.964, 99.976, 99.97, 99.972, 99.966, 99.992, 99.982, 99.978],
    [26.878, 39.282, 50.736, 56.684, 60.128, 62.76, 65.154, 68.014, 69.774, 71.072, 72.27, 73.32, 73.896, 74.788, 74.978, 75.534, 75.756, 75.98, 76.652, 76.78, 77.564, 77.546, 77.786, 77.948, 78.216, 78.332, 78.698, 78.528, 78.754, 79.584, 79.126, 79.29, 79.246, 79.452, 79.288, 80.02, 79.748, 79.93, 80.622, 80.136, 80.412, 80.508, 80.728, 80.94, 81.148, 81.026, 80.892, 81.224, 81.266, 81.444, 81.42, 81.412, 82.004, 81.736, 82.2, 82.2, 82.128, 82.486, 82.36, 82.742, 82.778, 82.692, 82.848, 82.972, 83.118, 83.056, 83.16, 82.956, 83.478, 83.542, 83.546, 83.542, 83.736, 83.858, 84.148, 84.004, 84.354, 84.076, 84.304, 84.544, 84.488, 84.786, 85.06, 84.78, 84.782, 85.364, 85.42, 85.33, 85.596, 85.568, 85.708, 85.812, 86.01, 86.01, 86.158, 86.198, 86.642, 86.636, 86.634, 86.858, 87.02, 87.0, 87.122, 87.416, 87.37, 87.594, 87.486, 88.028, 88.0, 88.302, 88.236, 88.376, 88.68, 88.58, 88.908, 89.018, 89.114, 89.306, 89.268, 89.584, 89.616, 89.778, 89.972, 90.138, 90.166, 90.354, 90.496, 90.842, 90.816, 91.128, 91.26, 91.12, 91.73, 91.88, 92.088, 92.096, 92.21, 92.356, 92.5, 92.742, 92.922, 92.978, 93.116, 93.512, 93.586, 93.716, 93.886, 94.168, 94.186, 94.75, 94.772, 94.95, 95.484, 95.328, 95.384, 95.704, 95.926, 96.026, 96.31, 96.606, 96.51, 96.99, 96.802, 97.298, 97.444, 97.634, 97.796, 97.884, 98.278, 98.458, 98.554, 98.684, 98.942, 98.824, 99.098, 99.164, 99.424, 99.4, 99.586, 99.676, 99.754, 99.804, 99.82, 99.892, 99.892, 99.908, 99.938, 99.946, 99.952, 99.96, 99.948, 99.97, 99.966, 99.974, 99.968, 99.974, 99.984, 99.966, 99.962, 99.982],
    [28.752, 42.062, 52.808, 58.346, 62.694, 65.782, 68.408, 70.638, 71.806, 73.184, 74.1, 74.848, 75.218, 75.732, 75.814, 76.928, 76.79, 77.326, 77.514, 77.748, 78.108, 78.246, 78.15, 78.62, 78.63, 78.984, 78.902, 79.134, 79.55, 79.372, 79.5, 79.96, 79.886, 80.182, 80.27, 80.286, 80.31, 80.55, 80.712, 80.622, 80.882, 81.104, 81.006, 81.032, 81.498, 81.294, 81.334, 81.566, 81.594, 81.766, 81.82, 81.608, 82.05, 81.93, 82.054, 82.332, 82.234, 82.68, 82.67, 82.256, 82.62, 82.748, 83.08, 82.852, 83.044, 83.35, 83.272, 83.422, 83.216, 83.242, 83.708, 83.742, 83.744, 83.876, 84.42, 84.284, 84.238, 84.404, 84.408, 84.62, 84.61, 84.92, 84.768, 85.096, 85.09, 85.468, 85.254, 85.324, 85.616, 85.764, 85.676, 85.982, 85.98, 86.232, 86.318, 86.61, 86.352, 86.606, 86.864, 86.744, 86.722, 87.072, 87.182, 87.028, 87.426, 87.582, 87.772, 87.86, 88.054, 88.228, 88.326, 88.58, 88.714, 88.456, 88.9, 89.024, 88.914, 89.416, 89.412, 89.578, 89.754, 89.928, 89.886, 90.084, 90.328, 90.396, 90.954, 90.916, 90.854, 91.148, 91.236, 91.438, 91.636, 91.726, 92.036, 92.078, 92.4, 92.242, 92.488, 92.812, 93.132, 93.126, 93.132, 93.414, 93.656, 93.878, 94.1, 94.336, 94.412, 94.546, 94.798, 95.174, 95.19, 95.582, 95.488, 95.708, 95.952, 96.28, 96.37, 96.548, 96.836, 96.684, 96.914, 97.176, 97.572, 97.652, 97.896, 98.036, 98.186, 98.354, 98.45, 98.65, 98.86, 98.974, 99.206, 99.304, 99.366, 99.462, 99.572, 99.676, 99.772, 99.806, 99.894, 99.884, 99.856, 99.896, 99.942, 99.942, 99.952, 99.94, 99.978, 99.964, 99.964, 99.982, 99.982, 99.974, 99.978, 99.978, 99.972, 99.982],
    [25.388, 36.168, 45.264, 54.072, 58.442, 61.232, 64.232, 66.592, 68.682, 70.658, 72.102, 73.07, 73.952, 74.886, 75.63, 75.866, 76.462, 77.03, 77.102, 77.196, 77.668, 77.576, 78.334, 78.09, 78.38, 78.784, 78.69, 79.002, 79.18, 79.116, 79.198, 79.628, 79.578, 79.974, 79.756, 80.102, 80.234, 80.258, 80.602, 80.44, 80.562, 80.668, 81.054, 80.882, 80.946, 81.09, 81.096, 81.366, 81.596, 81.572, 81.524, 81.74, 81.896, 82.03, 81.978, 81.98, 82.396, 82.872, 82.622, 82.332, 82.652, 82.628, 82.774, 82.652, 83.03, 83.334, 82.986, 83.244, 83.428, 83.254, 83.526, 83.922, 83.41, 83.858, 83.97, 84.166, 84.23, 84.152, 84.544, 84.258, 84.836, 84.606, 84.764, 85.098, 85.244, 85.208, 85.316, 85.414, 85.572, 85.666, 85.774, 85.808, 85.96, 86.154, 86.116, 86.35, 86.546, 86.366, 86.91, 87.182, 86.928, 86.896, 87.244, 87.284, 87.382, 87.694, 87.878, 87.582, 88.194, 88.062, 88.534, 88.32, 88.444, 88.758, 88.708, 88.994, 88.942, 89.286, 89.282, 89.45, 89.608, 89.986, 90.13, 89.978, 90.196, 90.486, 90.662, 90.712, 90.774, 90.704, 91.244, 91.284, 91.63, 91.67, 91.84, 91.958, 92.106, 92.286, 92.64, 92.566, 93.014, 93.024, 93.288, 93.446, 93.844, 93.84, 93.838, 94.308, 94.488, 94.486, 94.802, 94.904, 95.1, 95.588, 95.486, 95.666, 95.746, 96.12, 96.236, 96.376, 96.602, 96.926, 97.106, 97.42, 97.566, 97.454, 97.902, 97.86, 98.272, 98.45, 98.636, 98.648, 98.802, 98.956, 99.186, 99.278, 99.31, 99.48, 99.604, 99.638, 99.75, 99.806, 99.806, 99.862, 99.914, 99.908, 99.95, 99.938, 99.932, 99.948, 99.96, 99.97, 99.97, 99.972, 99.972, 99.982, 99.984, 99.976, 99.988, 99.972],
    [29.428, 40.112, 49.89, 56.848, 60.712, 63.988, 66.602, 69.218, 71.11, 72.62, 73.554, 74.502, 75.106, 75.654, 76.198, 76.582, 76.558, 76.96, 77.452, 77.75, 78.388, 78.0, 78.036, 78.66, 78.496, 78.918, 78.888, 79.114, 79.178, 79.552, 79.52, 79.626, 79.922, 80.27, 80.11, 80.056, 80.394, 80.322, 80.456, 80.658, 80.73, 80.934, 80.848, 81.122, 81.172, 81.354, 81.352, 81.37, 81.554, 81.442, 81.902, 81.596, 82.052, 81.784, 82.016, 82.148, 82.07, 82.398, 82.488, 82.502, 82.322, 82.962, 82.634, 83.228, 82.94, 83.138, 83.072, 83.348, 83.61, 83.624, 83.388, 83.652, 83.464, 83.764, 84.058, 83.774, 84.364, 84.34, 84.156, 84.666, 84.782, 84.562, 84.91, 84.814, 85.02, 85.12, 85.41, 85.212, 85.312, 85.708, 85.522, 85.842, 85.862, 86.164, 86.374, 86.01, 86.318, 86.654, 86.662, 86.804, 86.894, 87.086, 87.22, 87.232, 87.512, 87.566, 87.46, 87.922, 87.888, 88.066, 88.232, 88.458, 88.362, 88.77, 88.844, 88.814, 89.158, 89.34, 89.394, 89.39, 89.496, 89.686, 90.17, 89.84, 90.204, 90.508, 90.492, 90.618, 90.772, 90.996, 90.996, 91.318, 91.75, 91.748, 91.744, 92.038, 92.12, 92.534, 92.398, 92.59, 93.09, 93.036, 93.296, 93.276, 93.628, 93.72, 94.234, 93.942, 94.29, 94.44, 94.584, 94.84, 94.99, 95.358, 95.74, 95.758, 95.838, 96.088, 96.366, 96.304, 96.596, 96.916, 96.992, 97.404, 97.452, 97.728, 98.05, 97.93, 98.216, 98.286, 98.612, 98.708, 98.826, 98.888, 99.0, 99.334, 99.442, 99.47, 99.588, 99.612, 99.704, 99.714, 99.816, 99.866, 99.91, 99.906, 99.93, 99.906, 99.924, 99.972, 99.964, 99.968, 99.966, 99.982, 99.978, 99.98, 99.974, 99.976, 99.978, 99.978],
    [27.272, 41.402, 53.334, 59.532, 63.804, 66.762, 69.654, 71.38, 72.444, 73.494, 73.952, 75.07, 75.432, 75.834, 76.468, 76.94, 76.974, 77.432, 77.492, 77.606, 77.962, 78.244, 78.266, 78.484, 78.806, 78.828, 79.022, 79.236, 79.38, 79.06, 79.484, 79.754, 79.422, 80.046, 79.962, 80.348, 80.68, 80.192, 80.42, 80.682, 80.69, 80.854, 81.018, 81.202, 81.094, 81.336, 81.234, 81.468, 81.696, 81.468, 81.694, 81.826, 81.942, 82.162, 82.186, 82.078, 82.218, 82.424, 82.292, 82.604, 82.696, 82.686, 82.812, 83.024, 82.928, 83.19, 83.166, 83.518, 83.452, 83.536, 83.8, 83.794, 83.796, 83.952, 84.266, 84.082, 84.33, 84.376, 84.676, 84.32, 84.574, 84.98, 85.086, 85.054, 84.916, 85.042, 85.348, 85.426, 85.634, 85.304, 85.69, 85.99, 85.866, 86.494, 86.332, 86.49, 86.178, 86.406, 86.494, 87.082, 86.824, 87.064, 87.292, 87.4, 87.318, 87.624, 87.668, 87.808, 88.01, 87.952, 88.254, 88.314, 88.668, 88.828, 88.694, 88.928, 89.194, 89.276, 89.508, 89.476, 89.76, 89.844, 89.954, 90.41, 90.206, 90.53, 90.662, 90.832, 90.904, 91.062, 91.42, 91.382, 91.566, 91.864, 91.75, 92.208, 92.316, 92.348, 92.51, 92.796, 92.86, 93.02, 93.314, 93.458, 93.512, 93.734, 93.788, 94.136, 94.43, 94.604, 94.732, 94.83, 95.388, 95.352, 95.668, 95.66, 96.112, 96.066, 96.184, 96.434, 96.79, 96.818, 97.064, 97.17, 97.424, 97.628, 97.82, 98.086, 98.266, 98.126, 98.434, 98.684, 98.76, 98.924, 99.1, 99.234, 99.446, 99.45, 99.594, 99.688, 99.746, 99.836, 99.812, 99.872, 99.896, 99.894, 99.916, 99.946, 99.95, 99.944, 99.938, 99.956, 99.968, 99.95, 99.966, 99.982, 99.98, 99.976, 99.968, 99.966]
    ];
subplot(3,2,5); errorbar(mean(train,1), std(train, 1))

test = [
    [33.01, 44.18, 47.93, 60.19, 60.99, 66.09, 65.11, 64.51, 66.72, 71.15, 61.54, 74.04, 74.13, 70.58, 73.4, 71.81, 70.37, 71.87, 70.14, 69.31, 64.73, 75.97, 73.04, 75.98, 72.1, 70.83, 75.98, 77.56, 74.23, 66.11, 73.53, 77.37, 77.55, 76.69, 76.43, 77.87, 78.47, 69.15, 68.57, 75.85, 75.75, 82.51, 75.38, 75.03, 75.79, 76.17, 79.9, 75.37, 78.51, 68.46, 76.28, 74.37, 75.83, 78.93, 79.39, 75.27, 67.89, 78.54, 79.2, 80.74, 77.09, 76.33, 69.48, 77.08, 75.96, 79.31, 75.13, 77.9, 79.96, 77.82, 78.98, 72.4, 81.25, 77.83, 83.4, 82.52, 77.51, 83.33, 80.35, 80.81, 78.79, 78.41, 79.84, 78.67, 80.2, 81.98, 80.19, 81.61, 84.17, 79.93, 75.54, 80.94, 84.04, 72.53, 84.64, 82.14, 81.49, 84.46, 79.54, 83.83, 79.97, 84.14, 83.71, 74.57, 83.71, 83.94, 83.0, 81.11, 83.65, 85.73, 80.94, 86.22, 84.61, 85.98, 80.43, 83.89, 84.9, 86.96, 83.64, 86.06, 83.52, 86.76, 87.5, 87.33, 86.55, 86.97, 86.25, 88.5, 84.92, 86.98, 88.56, 86.1, 87.51, 88.59, 87.58, 87.64, 88.36, 88.99, 89.03, 88.73, 89.6, 89.89, 88.44, 88.51, 88.0, 89.97, 88.35, 90.56, 89.12, 91.15, 90.82, 89.1, 91.18, 90.73, 90.06, 91.0, 91.11, 91.17, 91.21, 91.3, 91.49, 91.13, 91.77, 91.47, 91.59, 91.58, 92.85, 91.57, 92.55, 92.41, 92.94, 92.17, 92.97, 92.47, 93.69, 93.64, 93.78, 93.55, 94.02, 94.15, 94.22, 94.21, 94.5, 94.74, 94.55, 94.63, 94.84, 94.61, 94.77, 94.7, 94.8, 94.76, 94.81, 94.9, 94.9, 94.87, 94.87, 94.87, 94.82, 94.86],
    [39.0, 45.88, 55.1, 57.45, 52.5, 59.76, 66.4, 68.39, 60.89, 59.39, 42.64, 57.71, 68.6, 73.82, 62.8, 72.31, 73.21, 74.61, 72.2, 46.24, 74.54, 70.19, 67.63, 67.3, 70.0, 76.13, 71.22, 74.96, 70.4, 76.29, 70.3, 74.85, 74.15, 76.21, 76.11, 60.11, 73.7, 75.86, 79.38, 70.61, 69.73, 74.74, 73.63, 77.64, 76.24, 63.54, 75.88, 71.0, 70.98, 78.74, 60.31, 75.65, 66.85, 78.65, 78.44, 78.71, 79.25, 79.92, 73.6, 79.7, 81.95, 78.36, 78.8, 79.47, 76.67, 76.81, 80.9, 70.41, 82.24, 80.26, 78.36, 80.61, 69.29, 81.8, 81.05, 81.98, 79.55, 77.42, 76.39, 71.91, 81.92, 73.32, 78.02, 74.82, 68.31, 80.29, 82.34, 77.76, 80.22, 81.99, 83.22, 70.56, 81.24, 85.86, 83.15, 83.46, 80.24, 83.38, 82.56, 82.26, 75.31, 74.13, 83.18, 82.45, 85.37, 83.27, 84.94, 84.26, 84.96, 84.3, 85.99, 84.96, 85.82, 84.84, 81.95, 86.51, 85.61, 84.35, 87.28, 87.64, 85.95, 85.87, 87.62, 87.22, 87.4, 85.97, 85.59, 83.51, 88.02, 87.36, 90.17, 87.91, 89.03, 88.74, 87.21, 88.17, 86.27, 87.54, 88.84, 83.44, 89.13, 88.97, 89.72, 87.97, 89.18, 90.54, 87.48, 90.35, 89.96, 89.29, 90.26, 90.05, 91.33, 90.28, 89.53, 89.88, 90.23, 90.45, 91.27, 90.76, 91.61, 91.53, 91.41, 92.43, 92.11, 91.62, 92.47, 92.68, 91.88, 92.6, 92.93, 93.3, 92.8, 93.38, 93.29, 93.49, 93.67, 93.99, 93.81, 94.13, 93.98, 94.16, 94.26, 94.29, 94.33, 94.5, 94.6, 94.72, 94.64, 94.59, 94.61, 94.62, 94.7, 94.7, 94.79, 94.8, 94.86, 94.77, 94.78, 94.77],
    [39.75, 45.71, 49.78, 63.98, 56.71, 66.06, 66.59, 58.25, 71.69, 71.38, 68.75, 73.5, 68.39, 74.2, 67.66, 59.98, 75.25, 68.12, 73.84, 73.13, 71.38, 72.52, 71.88, 66.8, 77.41, 72.3, 74.67, 74.65, 77.6, 75.39, 75.17, 77.92, 64.77, 75.5, 68.26, 75.86, 77.69, 71.38, 76.43, 75.89, 66.85, 76.11, 76.49, 75.24, 73.24, 64.81, 66.16, 72.08, 75.4, 75.66, 80.43, 67.79, 73.39, 76.64, 71.18, 81.28, 77.46, 71.25, 82.65, 76.35, 81.48, 78.07, 81.65, 79.76, 77.42, 79.05, 78.28, 79.16, 80.55, 81.44, 74.99, 71.15, 81.65, 75.8, 82.7, 74.87, 80.63, 80.88, 82.19, 79.5, 75.3, 79.41, 84.13, 76.82, 81.35, 74.84, 80.31, 78.76, 78.36, 83.34, 81.8, 83.17, 80.13, 83.9, 82.35, 83.58, 79.59, 83.26, 81.08, 83.47, 84.36, 82.95, 78.88, 79.83, 82.95, 82.76, 86.04, 80.85, 85.41, 86.35, 85.7, 85.97, 82.59, 85.36, 87.1, 85.88, 86.74, 85.72, 83.26, 85.18, 86.7, 86.28, 85.19, 86.58, 86.05, 87.76, 87.95, 86.54, 85.88, 86.08, 87.37, 87.73, 87.0, 88.44, 88.02, 89.12, 89.55, 86.26, 88.28, 89.51, 89.05, 89.72, 88.67, 90.54, 90.17, 89.22, 89.38, 89.86, 89.48, 89.13, 90.37, 91.01, 90.82, 90.18, 91.75, 91.04, 91.39, 89.98, 91.89, 90.53, 91.54, 91.84, 92.22, 92.54, 92.54, 91.84, 91.92, 92.33, 92.87, 92.81, 92.72, 92.57, 93.42, 93.71, 93.3, 93.23, 94.25, 94.38, 93.81, 94.4, 94.22, 94.72, 94.67, 94.63, 94.7, 94.84, 94.83, 94.92, 94.93, 95.07, 94.98, 94.9, 94.96, 94.98, 95.06, 95.17, 95.11, 95.14, 95.09, 95.13],
    [28.97, 32.69, 50.34, 49.84, 51.07, 65.48, 61.17, 67.67, 60.91, 60.03, 67.08, 60.99, 60.8, 68.68, 67.89, 68.04, 73.72, 68.59, 74.89, 71.18, 74.68, 74.06, 69.36, 73.39, 71.88, 73.29, 72.59, 61.65, 78.0, 78.27, 77.2, 74.88, 74.41, 77.65, 76.56, 73.24, 76.79, 73.79, 76.22, 68.57, 80.04, 71.36, 77.97, 76.39, 74.62, 76.85, 72.21, 70.37, 72.22, 73.02, 75.29, 74.38, 78.81, 74.23, 75.18, 67.51, 76.08, 78.24, 80.13, 79.59, 75.08, 73.78, 80.05, 75.96, 75.62, 80.32, 71.62, 77.17, 80.37, 77.75, 77.31, 78.38, 80.77, 82.18, 82.2, 83.08, 81.65, 78.51, 80.41, 78.4, 83.3, 78.3, 78.45, 82.47, 80.47, 84.06, 76.77, 81.45, 79.8, 83.26, 77.14, 82.51, 75.86, 81.84, 80.54, 80.08, 83.49, 84.8, 84.09, 80.48, 83.43, 84.6, 81.32, 84.26, 76.63, 84.42, 82.15, 83.9, 86.26, 85.14, 86.02, 85.55, 85.91, 83.48, 85.48, 84.18, 87.25, 84.67, 86.11, 86.87, 87.13, 87.81, 87.64, 87.74, 87.6, 85.72, 87.06, 88.98, 88.34, 87.84, 88.07, 88.48, 87.73, 89.17, 88.25, 88.19, 88.38, 88.48, 87.78, 89.51, 89.17, 88.78, 89.89, 89.13, 89.53, 90.38, 89.09, 90.46, 89.59, 89.64, 90.41, 90.64, 90.44, 89.26, 91.01, 88.95, 91.51, 91.61, 91.91, 91.55, 91.09, 92.01, 92.21, 91.53, 92.33, 91.8, 92.27, 92.49, 92.92, 92.78, 92.7, 93.13, 93.39, 93.82, 93.64, 93.68, 93.34, 94.2, 94.28, 94.39, 94.39, 94.51, 94.4, 94.5, 94.51, 94.68, 94.66, 94.82, 94.74, 94.8, 94.79, 94.74, 94.84, 94.76, 94.82, 94.78, 94.86, 94.92, 94.8, 94.81],
    [39.52, 44.49, 57.23, 61.15, 59.98, 59.35, 64.14, 61.7, 69.14, 72.09, 64.84, 67.04, 68.72, 67.86, 67.28, 70.33, 72.53, 58.89, 73.93, 74.07, 73.41, 73.13, 76.35, 75.19, 76.68, 70.3, 72.76, 67.3, 72.02, 73.95, 74.12, 75.32, 75.7, 73.34, 71.59, 75.14, 72.09, 69.67, 69.18, 75.36, 72.77, 66.87, 80.43, 77.78, 72.32, 79.15, 71.17, 75.25, 79.63, 79.81, 74.66, 71.39, 77.01, 65.37, 79.18, 73.71, 75.74, 78.62, 72.85, 77.21, 81.52, 78.27, 80.09, 73.66, 73.49, 69.68, 80.36, 80.11, 76.95, 78.57, 77.73, 77.86, 75.89, 81.3, 79.38, 79.25, 80.58, 80.22, 82.71, 80.47, 74.92, 81.65, 84.69, 79.23, 81.53, 83.27, 82.27, 82.75, 80.25, 77.65, 83.61, 83.27, 79.56, 81.28, 83.3, 79.2, 81.02, 86.01, 84.62, 82.61, 83.73, 79.19, 83.04, 81.7, 81.14, 84.23, 82.69, 86.88, 84.78, 83.68, 83.44, 85.09, 87.01, 86.43, 85.52, 87.14, 79.36, 80.88, 84.32, 87.26, 87.58, 86.53, 88.13, 86.78, 87.52, 87.73, 88.01, 85.83, 87.64, 88.06, 86.46, 85.57, 89.25, 89.5, 87.79, 86.97, 88.78, 88.33, 88.52, 89.59, 88.99, 86.0, 90.01, 88.24, 90.27, 89.84, 90.58, 89.54, 90.18, 89.85, 91.45, 90.83, 89.45, 91.33, 90.95, 91.47, 91.1, 90.79, 90.4, 91.37, 91.32, 92.26, 92.01, 91.5, 92.23, 91.47, 91.9, 92.83, 93.13, 93.06, 93.04, 93.19, 93.72, 93.34, 94.03, 93.39, 93.93, 94.07, 93.9, 94.34, 94.19, 94.29, 94.56, 94.66, 94.7, 94.54, 94.56, 94.66, 94.62, 94.75, 94.67, 94.79, 94.69, 94.81, 94.86, 94.79, 94.88, 94.81, 94.82, 94.76],
    [38.25, 48.23, 55.13, 57.55, 49.22, 45.48, 61.03, 68.55, 72.86, 62.35, 66.16, 60.58, 65.5, 62.93, 75.29, 69.27, 74.74, 76.49, 70.43, 68.72, 74.53, 76.86, 69.41, 71.23, 66.4, 73.82, 72.91, 73.67, 76.09, 77.42, 69.59, 71.52, 75.94, 74.94, 75.02, 74.0, 70.7, 75.52, 74.51, 72.62, 69.25, 78.8, 78.1, 76.82, 76.88, 75.92, 77.62, 74.61, 80.85, 80.81, 77.51, 75.59, 79.34, 71.52, 77.71, 75.59, 78.51, 71.87, 78.42, 70.2, 79.4, 76.95, 74.82, 77.27, 82.21, 76.51, 81.01, 81.18, 77.47, 72.57, 61.64, 73.9, 76.03, 79.4, 79.63, 80.0, 80.31, 79.51, 71.38, 80.64, 78.04, 77.01, 82.89, 81.56, 77.19, 76.08, 81.35, 81.52, 81.04, 77.14, 83.49, 85.29, 83.38, 83.02, 80.65, 81.19, 81.03, 80.58, 83.74, 83.52, 85.25, 83.64, 82.97, 84.0, 82.94, 79.82, 82.92, 84.92, 85.36, 83.92, 83.87, 87.49, 86.89, 81.28, 84.97, 82.94, 82.92, 87.67, 85.65, 86.01, 86.27, 84.37, 85.72, 86.66, 87.61, 78.72, 82.59, 85.07, 86.54, 88.2, 87.01, 88.16, 88.78, 88.31, 89.56, 89.04, 88.9, 89.54, 90.12, 90.22, 89.93, 89.95, 89.06, 89.03, 87.77, 89.32, 90.33, 90.83, 90.44, 89.03, 89.69, 90.46, 90.87, 91.07, 91.14, 91.09, 90.35, 90.81, 91.95, 91.13, 91.17, 91.72, 91.84, 91.79, 91.93, 92.25, 92.07, 92.85, 92.51, 92.19, 92.69, 93.23, 93.67, 93.56, 93.65, 94.1, 93.95, 94.07, 94.48, 94.26, 94.59, 94.53, 94.67, 94.87, 94.76, 94.68, 94.8, 94.99, 94.97, 94.95, 95.04, 95.13, 95.06, 95.12, 95.02, 95.07, 95.0, 95.26, 95.08, 95.12],
    [35.54, 39.79, 56.78, 57.44, 67.9, 63.67, 68.78, 58.72, 55.34, 60.1, 61.75, 70.54, 74.7, 71.06, 49.28, 72.87, 70.01, 76.82, 70.44, 66.83, 70.43, 72.44, 72.59, 72.31, 78.44, 72.6, 60.68, 77.15, 76.02, 69.43, 76.46, 74.23, 75.59, 69.31, 69.61, 73.87, 67.56, 80.04, 77.33, 76.56, 79.49, 76.99, 76.1, 77.2, 76.06, 75.95, 75.2, 78.68, 71.91, 78.36, 80.82, 76.9, 73.72, 66.29, 72.56, 82.53, 72.34, 75.43, 80.14, 83.37, 77.18, 78.26, 82.17, 78.24, 74.9, 77.61, 76.75, 81.66, 80.85, 77.46, 80.5, 82.66, 77.86, 68.35, 79.76, 79.97, 79.15, 80.65, 75.88, 83.39, 82.28, 83.27, 68.53, 81.58, 81.13, 77.29, 79.81, 77.86, 83.1, 81.69, 79.72, 81.46, 75.02, 83.43, 80.75, 81.27, 83.68, 83.49, 84.89, 81.51, 78.18, 78.22, 81.58, 84.05, 84.85, 80.47, 81.23, 78.33, 84.62, 85.49, 81.44, 82.5, 87.22, 83.74, 85.87, 85.61, 83.32, 81.41, 88.35, 87.21, 86.55, 84.59, 83.86, 84.34, 87.64, 86.35, 86.56, 83.06, 88.91, 83.76, 85.01, 87.26, 86.68, 85.99, 86.27, 89.65, 89.42, 89.18, 86.56, 88.52, 87.02, 89.76, 89.44, 88.52, 89.38, 88.89, 89.51, 90.08, 89.98, 89.66, 91.11, 90.42, 90.73, 90.63, 90.62, 89.98, 91.69, 91.38, 91.12, 91.74, 91.27, 92.18, 90.46, 91.53, 92.48, 92.49, 92.28, 92.58, 92.53, 92.74, 93.03, 93.35, 93.48, 93.36, 92.99, 93.52, 94.25, 93.93, 93.81, 94.12, 94.41, 94.07, 94.53, 94.82, 94.97, 94.75, 94.95, 94.98, 94.92, 94.92, 94.84, 95.11, 94.97, 94.91, 95.03, 94.93, 95.08, 95.1, 95.0, 95.02],
    [31.13, 34.65, 50.17, 58.9, 58.2, 63.41, 58.49, 69.94, 64.73, 54.54, 67.31, 66.54, 70.9, 67.07, 69.28, 69.53, 74.08, 73.57, 68.75, 70.97, 72.43, 73.67, 72.29, 61.89, 75.05, 75.47, 64.02, 79.14, 76.0, 72.79, 72.3, 58.85, 71.61, 71.09, 72.32, 70.13, 74.73, 73.99, 72.44, 81.16, 74.66, 78.55, 74.21, 80.3, 75.82, 79.49, 73.06, 80.41, 68.01, 73.16, 69.96, 78.33, 75.59, 76.73, 82.46, 72.07, 79.33, 79.51, 79.06, 75.59, 78.43, 80.58, 74.82, 74.82, 76.55, 81.88, 81.04, 78.83, 75.93, 79.13, 76.72, 80.4, 80.21, 77.97, 78.91, 79.88, 81.68, 77.5, 76.45, 81.09, 80.32, 82.84, 81.52, 75.19, 84.7, 79.95, 81.08, 79.13, 79.82, 85.85, 84.35, 81.66, 81.93, 82.76, 83.83, 79.05, 80.47, 82.11, 79.48, 82.36, 82.94, 81.63, 83.3, 82.84, 82.61, 85.04, 84.28, 82.4, 82.95, 85.41, 86.67, 85.54, 86.88, 82.44, 85.08, 84.88, 86.66, 86.08, 87.4, 87.3, 85.36, 84.72, 88.31, 86.39, 87.22, 86.4, 87.63, 87.38, 89.02, 84.89, 88.44, 88.86, 88.59, 88.65, 87.8, 86.99, 85.67, 88.92, 87.06, 89.89, 89.63, 87.09, 88.29, 89.67, 90.38, 89.29, 88.8, 87.47, 90.71, 89.27, 91.06, 90.83, 90.11, 91.27, 90.93, 88.83, 91.73, 90.96, 91.66, 91.8, 91.24, 91.21, 91.76, 90.88, 92.6, 91.91, 92.66, 92.47, 92.87, 92.47, 92.52, 92.82, 92.74, 93.39, 93.14, 93.7, 93.28, 93.74, 93.9, 94.42, 94.36, 94.22, 94.5, 94.23, 94.55, 94.47, 94.34, 94.54, 94.58, 94.58, 94.67, 94.59, 94.51, 94.71, 94.57, 94.64, 94.6, 94.59, 94.64, 94.57],
    [36.08, 43.3, 40.11, 52.41, 61.1, 52.63, 60.04, 66.9, 59.98, 72.78, 61.5, 68.47, 70.46, 66.93, 71.31, 70.14, 66.39, 70.7, 72.88, 75.4, 72.77, 59.95, 66.55, 63.63, 67.15, 67.04, 77.99, 73.45, 75.8, 65.25, 74.63, 75.69, 76.31, 72.14, 72.46, 73.11, 80.09, 69.33, 72.67, 73.2, 76.75, 73.07, 74.56, 72.74, 76.51, 79.46, 79.86, 75.22, 75.28, 77.4, 77.61, 76.69, 76.41, 64.25, 80.22, 75.4, 78.1, 75.16, 75.9, 80.24, 78.36, 76.45, 74.53, 70.9, 76.74, 75.09, 79.1, 77.94, 79.81, 77.61, 78.47, 74.98, 83.0, 79.33, 77.63, 83.7, 78.67, 80.14, 80.87, 74.33, 77.88, 73.94, 81.0, 78.6, 82.97, 81.85, 83.62, 77.36, 82.16, 80.05, 82.27, 81.7, 79.01, 81.36, 80.79, 83.59, 83.35, 83.47, 85.11, 79.09, 81.99, 85.86, 83.09, 82.11, 80.13, 81.88, 82.17, 86.29, 83.52, 86.79, 84.93, 84.16, 86.07, 82.69, 86.12, 82.46, 85.7, 85.76, 86.62, 84.01, 86.71, 85.78, 86.19, 87.47, 82.86, 83.05, 89.33, 88.13, 87.73, 87.81, 87.93, 87.12, 88.54, 86.07, 88.15, 88.32, 87.79, 89.8, 88.32, 85.54, 87.6, 89.84, 88.74, 88.36, 89.25, 89.05, 88.71, 88.78, 89.52, 91.02, 90.96, 89.4, 91.33, 91.3, 90.77, 89.71, 91.11, 91.61, 91.63, 91.8, 91.01, 91.62, 91.8, 91.56, 92.13, 92.65, 92.58, 92.74, 92.47, 93.01, 92.79, 93.05, 93.23, 93.27, 93.6, 93.79, 93.86, 93.77, 93.95, 94.12, 94.34, 94.31, 94.46, 94.54, 94.44, 94.65, 94.77, 94.74, 94.78, 94.72, 94.82, 94.83, 94.98, 94.89, 94.97, 94.95, 94.93, 94.99, 95.08, 95.1],
    [35.49, 48.6, 48.21, 43.4, 55.93, 56.58, 60.29, 71.02, 70.77, 67.79, 67.59, 48.36, 68.81, 70.04, 67.41, 68.39, 74.79, 71.19, 69.1, 66.63, 72.95, 73.67, 59.67, 72.27, 67.68, 69.43, 76.57, 65.3, 79.44, 69.79, 74.88, 78.98, 59.53, 73.03, 71.07, 65.66, 78.94, 76.17, 71.66, 73.89, 71.49, 70.09, 77.69, 73.33, 77.12, 71.62, 71.33, 78.33, 74.37, 68.38, 75.56, 72.49, 76.53, 71.61, 76.28, 75.33, 76.29, 79.34, 81.4, 71.2, 75.49, 80.9, 77.67, 78.43, 79.23, 79.43, 79.52, 79.79, 80.41, 75.52, 82.28, 80.77, 78.18, 82.78, 82.07, 78.22, 76.97, 82.85, 75.73, 76.65, 83.07, 82.36, 81.84, 78.74, 77.29, 76.57, 73.29, 81.62, 80.66, 81.73, 81.7, 79.93, 81.65, 81.65, 81.19, 80.6, 82.7, 81.83, 83.08, 82.31, 86.11, 85.36, 78.08, 75.51, 84.37, 84.9, 84.42, 85.08, 84.82, 84.33, 86.17, 85.92, 83.32, 85.74, 84.17, 83.63, 85.93, 84.06, 87.09, 79.5, 86.69, 85.94, 85.81, 87.32, 89.3, 86.82, 85.4, 89.21, 87.55, 86.63, 85.05, 87.24, 88.91, 86.52, 87.82, 89.14, 84.39, 89.25, 88.63, 89.5, 89.0, 89.92, 88.89, 89.71, 89.14, 88.97, 90.55, 89.68, 89.17, 90.69, 90.93, 89.77, 91.18, 91.99, 91.71, 91.39, 91.11, 88.81, 91.08, 91.24, 90.98, 91.38, 91.77, 91.23, 92.49, 91.25, 92.38, 93.11, 92.39, 92.61, 93.17, 93.43, 92.92, 93.46, 93.74, 93.89, 93.48, 94.09, 94.18, 94.03, 94.14, 94.34, 94.34, 94.55, 94.46, 94.55, 94.69, 94.61, 94.73, 94.81, 94.9, 94.81, 94.83, 94.87, 94.9, 94.91, 94.89, 94.85, 94.87, 94.88],
    [34.05, 38.67, 49.46, 50.96, 52.96, 61.27, 57.18, 59.17, 60.65, 69.63, 59.9, 59.86, 71.29, 71.11, 66.2, 68.76, 67.56, 60.71, 63.67, 74.34, 72.89, 74.06, 75.68, 71.32, 70.18, 72.21, 67.09, 69.34, 73.16, 75.01, 75.71, 71.07, 72.59, 66.55, 75.81, 69.85, 77.18, 74.4, 76.12, 67.74, 63.55, 60.25, 70.16, 74.84, 69.81, 76.52, 70.44, 70.11, 76.42, 76.58, 75.76, 74.36, 80.98, 78.75, 80.06, 77.77, 77.75, 76.89, 79.7, 74.88, 80.73, 72.13, 79.68, 75.96, 82.37, 77.33, 81.81, 76.9, 75.06, 79.27, 78.57, 76.82, 64.84, 78.77, 82.59, 76.12, 76.61, 78.49, 73.29, 80.78, 82.54, 83.41, 73.95, 78.68, 79.49, 82.22, 73.77, 77.73, 82.08, 83.78, 82.42, 82.45, 81.94, 79.05, 81.79, 82.22, 82.33, 80.64, 85.54, 79.66, 83.02, 83.55, 84.28, 85.65, 85.02, 84.04, 85.82, 82.78, 83.09, 80.95, 82.78, 85.5, 83.03, 82.65, 86.77, 85.24, 86.2, 82.89, 82.69, 84.94, 84.91, 88.33, 85.89, 89.17, 82.44, 85.07, 86.62, 84.76, 88.29, 89.75, 87.4, 89.2, 85.15, 85.02, 85.96, 88.47, 86.95, 86.09, 88.43, 87.54, 88.88, 89.05, 88.38, 90.3, 89.95, 89.16, 89.22, 90.44, 90.65, 90.84, 89.3, 90.49, 90.89, 89.9, 91.86, 91.52, 90.91, 91.91, 91.5, 91.87, 91.69, 92.64, 91.31, 91.62, 91.67, 92.54, 91.9, 92.89, 92.81, 93.18, 93.1, 93.14, 93.26, 93.32, 93.65, 93.82, 93.55, 94.05, 94.08, 94.35, 94.4, 94.32, 94.28, 94.41, 94.7, 94.86, 94.87, 94.88, 94.76, 94.8, 94.85, 94.89, 95.11, 95.02, 95.05, 95.03, 95.01, 95.05, 95.02, 95.03],
    [31.94, 38.42, 48.32, 55.18, 56.38, 61.32, 52.63, 64.56, 69.62, 63.23, 50.55, 68.76, 65.06, 54.16, 57.5, 59.32, 72.19, 68.6, 74.59, 73.31, 72.65, 78.82, 57.46, 72.84, 77.71, 75.21, 72.58, 74.09, 64.84, 69.02, 74.38, 70.13, 71.42, 74.25, 61.69, 66.59, 66.32, 74.36, 68.12, 69.05, 72.94, 78.7, 68.52, 77.39, 75.53, 72.12, 77.04, 73.31, 76.21, 77.72, 73.03, 78.76, 72.31, 74.8, 77.01, 74.27, 79.33, 62.17, 74.36, 79.8, 77.39, 70.12, 76.7, 75.3, 71.4, 77.57, 79.73, 78.04, 74.85, 74.62, 79.69, 70.65, 77.33, 81.84, 81.57, 78.67, 80.97, 83.27, 80.24, 82.14, 76.02, 79.47, 81.22, 75.14, 80.96, 81.75, 79.87, 76.35, 80.94, 83.36, 83.39, 79.08, 82.3, 81.58, 83.38, 80.92, 80.57, 84.85, 83.9, 83.81, 84.26, 83.73, 80.82, 75.77, 82.45, 87.05, 78.71, 83.93, 84.84, 80.33, 85.41, 81.78, 83.84, 82.63, 84.99, 79.49, 86.03, 85.16, 85.11, 80.08, 84.31, 86.79, 87.44, 86.64, 87.92, 84.56, 87.25, 88.44, 84.37, 87.97, 87.85, 88.27, 88.44, 88.37, 87.66, 87.44, 89.71, 87.86, 88.3, 88.02, 89.32, 88.99, 88.97, 90.56, 89.32, 91.02, 90.8, 90.24, 90.17, 86.52, 90.42, 90.77, 88.75, 90.85, 91.69, 91.8, 90.41, 90.81, 91.93, 91.11, 90.98, 92.2, 92.31, 92.09, 92.23, 92.17, 92.39, 92.74, 93.37, 92.16, 93.09, 93.25, 93.06, 93.07, 93.62, 93.51, 93.99, 94.01, 94.23, 94.27, 94.47, 94.39, 94.29, 94.66, 94.68, 94.65, 94.79, 94.57, 94.86, 94.87, 94.96, 95.0, 94.96, 94.9, 94.91, 94.89, 94.93, 94.88, 94.88, 94.93],
    [35.4, 39.75, 54.33, 60.74, 56.1, 64.47, 60.03, 62.09, 57.57, 70.18, 71.28, 72.0, 62.84, 58.06, 70.43, 72.11, 70.39, 74.85, 73.9, 62.61, 73.7, 74.94, 74.51, 76.37, 71.89, 66.99, 73.5, 75.08, 73.54, 72.94, 76.8, 72.46, 76.2, 79.78, 74.42, 76.48, 77.82, 76.16, 78.36, 75.72, 69.19, 72.23, 76.71, 76.91, 74.89, 69.97, 76.7, 76.34, 72.73, 73.18, 77.49, 67.35, 76.77, 75.87, 80.29, 78.94, 81.02, 81.58, 81.03, 71.55, 76.63, 77.86, 77.54, 78.65, 78.36, 79.79, 76.34, 78.92, 77.84, 78.98, 74.2, 75.02, 73.6, 78.99, 81.05, 76.96, 77.5, 73.6, 77.85, 80.78, 77.89, 71.17, 77.69, 80.88, 81.61, 81.4, 82.57, 80.75, 85.57, 77.03, 81.5, 77.82, 82.47, 82.02, 79.67, 80.62, 84.1, 84.79, 76.1, 81.51, 81.95, 85.29, 83.7, 82.8, 75.32, 85.14, 82.26, 82.78, 85.23, 84.84, 85.85, 86.58, 79.83, 86.44, 86.6, 86.78, 85.95, 86.03, 87.48, 83.7, 86.8, 88.08, 87.71, 85.83, 85.49, 87.2, 85.64, 88.37, 88.5, 86.59, 87.3, 88.86, 84.98, 85.84, 89.14, 87.53, 89.39, 88.3, 87.13, 87.68, 89.63, 89.65, 85.56, 88.97, 89.63, 90.27, 89.1, 88.6, 91.17, 91.33, 89.83, 91.67, 91.7, 90.3, 89.58, 91.73, 90.34, 91.28, 91.47, 91.02, 91.08, 91.72, 92.44, 91.89, 92.09, 91.72, 92.93, 92.76, 92.02, 93.07, 92.07, 93.13, 93.4, 93.73, 93.48, 93.41, 93.89, 93.96, 93.97, 93.94, 94.17, 94.37, 94.39, 94.37, 94.43, 94.36, 94.66, 94.62, 94.77, 94.61, 94.78, 94.69, 94.73, 94.74, 94.67, 94.69, 94.69, 94.69, 94.75, 94.74],
    [33.73, 37.09, 42.0, 39.91, 56.81, 59.22, 57.09, 65.98, 67.96, 64.19, 60.15, 57.61, 67.04, 72.92, 61.66, 70.38, 70.77, 66.27, 60.21, 70.86, 67.63, 67.06, 74.74, 73.52, 70.61, 70.75, 74.97, 70.87, 71.19, 74.88, 77.46, 67.73, 76.47, 76.58, 65.75, 76.92, 72.47, 71.07, 73.74, 76.22, 76.26, 74.61, 77.83, 76.92, 70.49, 77.17, 78.53, 69.82, 78.78, 71.12, 73.35, 76.93, 78.63, 68.87, 79.16, 69.36, 78.12, 73.32, 69.0, 71.44, 80.47, 74.53, 78.51, 76.75, 65.56, 81.56, 84.11, 77.77, 75.26, 77.36, 81.16, 78.83, 76.55, 72.43, 77.55, 80.88, 73.15, 76.03, 76.12, 80.94, 81.07, 84.2, 73.19, 78.44, 80.1, 80.79, 79.16, 77.25, 83.37, 83.91, 76.72, 80.85, 78.86, 80.78, 80.41, 78.78, 80.02, 84.26, 82.55, 83.51, 80.62, 81.08, 82.48, 83.27, 81.31, 84.41, 86.19, 82.08, 85.65, 82.1, 85.38, 83.7, 81.26, 83.39, 82.42, 84.87, 81.22, 84.9, 85.49, 86.19, 87.83, 86.88, 84.21, 86.16, 86.14, 87.11, 87.7, 86.69, 84.69, 86.77, 86.57, 84.6, 88.19, 88.31, 88.74, 86.99, 87.86, 88.46, 89.74, 90.05, 88.76, 89.89, 88.32, 88.27, 85.14, 90.89, 90.13, 89.58, 89.2, 88.96, 90.49, 90.6, 90.78, 90.7, 91.24, 91.32, 90.95, 90.65, 92.01, 91.09, 91.32, 92.14, 91.87, 91.55, 90.44, 92.69, 92.21, 92.18, 92.8, 93.36, 93.5, 93.08, 93.31, 93.34, 93.79, 93.98, 93.36, 93.52, 94.2, 93.99, 94.06, 94.37, 94.33, 94.4, 94.57, 94.59, 94.51, 94.62, 94.64, 94.62, 94.71, 94.76, 94.77, 94.8, 94.82, 94.78, 94.81, 94.73, 94.82, 94.77],
    [36.76, 45.86, 51.39, 51.07, 55.65, 59.35, 63.03, 60.02, 49.54, 65.86, 65.38, 72.37, 68.63, 67.24, 60.04, 60.47, 68.21, 72.04, 68.73, 71.59, 73.92, 69.18, 68.73, 68.58, 76.07, 57.28, 73.17, 74.34, 78.1, 76.43, 66.86, 68.47, 69.73, 73.45, 75.29, 67.66, 66.43, 78.21, 73.33, 77.24, 76.15, 76.71, 77.56, 66.08, 78.98, 70.75, 77.25, 76.32, 79.56, 80.04, 80.61, 74.78, 67.98, 77.42, 73.42, 76.0, 80.55, 81.09, 80.42, 74.01, 72.87, 76.21, 81.36, 72.72, 79.28, 81.35, 79.71, 74.68, 78.59, 76.32, 78.59, 79.5, 79.91, 78.96, 79.55, 80.79, 77.95, 74.37, 72.5, 82.39, 80.7, 81.63, 80.73, 79.39, 84.68, 83.55, 83.22, 82.14, 78.54, 82.7, 84.2, 81.02, 82.69, 81.3, 82.85, 83.91, 83.76, 84.98, 82.61, 84.54, 83.35, 84.48, 80.13, 84.79, 84.93, 84.38, 84.74, 84.22, 85.58, 84.15, 84.23, 83.73, 83.82, 82.27, 86.28, 82.78, 84.99, 87.43, 82.28, 83.99, 84.54, 86.87, 86.91, 86.81, 88.53, 87.49, 88.22, 86.3, 86.97, 87.5, 83.6, 87.72, 87.2, 86.93, 88.44, 89.5, 83.94, 88.44, 87.94, 89.31, 88.34, 90.02, 87.91, 90.61, 89.69, 90.17, 89.86, 91.03, 89.77, 89.75, 90.58, 90.1, 90.59, 90.97, 90.81, 90.62, 91.31, 91.27, 90.95, 91.99, 91.53, 91.48, 91.69, 91.64, 91.91, 93.04, 90.82, 91.94, 92.55, 91.89, 92.86, 93.03, 93.43, 93.69, 93.49, 93.74, 93.77, 93.9, 94.12, 94.26, 94.44, 94.44, 94.85, 94.82, 94.69, 94.84, 94.7, 95.01, 94.87, 94.99, 95.08, 95.04, 95.13, 95.1, 95.07, 95.03, 95.07, 95.16, 95.05, 95.01],
    [34.38, 42.37, 53.34, 53.83, 60.21, 54.43, 62.74, 56.49, 62.28, 50.88, 65.19, 67.21, 62.97, 72.41, 73.9, 62.77, 70.27, 74.29, 75.76, 61.63, 77.14, 62.68, 67.92, 75.71, 73.71, 77.7, 72.61, 70.41, 70.3, 73.28, 74.3, 69.51, 73.36, 66.5, 78.52, 78.58, 76.29, 70.59, 74.6, 73.65, 79.61, 79.47, 79.51, 73.89, 77.99, 63.97, 76.7, 74.04, 70.84, 81.92, 78.52, 82.3, 77.63, 75.9, 78.39, 78.55, 73.26, 69.91, 72.0, 81.5, 80.2, 77.22, 75.49, 69.21, 77.62, 73.94, 72.23, 75.57, 80.54, 79.82, 81.63, 81.7, 79.85, 79.89, 80.66, 82.27, 70.14, 78.03, 82.69, 82.18, 82.06, 77.31, 75.35, 81.62, 81.34, 81.57, 84.05, 79.37, 80.64, 81.79, 82.96, 81.23, 76.71, 78.81, 81.99, 82.68, 81.18, 81.18, 85.09, 81.78, 83.38, 84.42, 80.98, 83.67, 85.68, 82.89, 84.73, 84.21, 84.18, 85.05, 77.84, 85.17, 85.38, 82.75, 87.82, 81.96, 84.69, 86.07, 86.71, 88.1, 86.84, 86.38, 87.53, 84.91, 88.15, 82.95, 84.94, 86.06, 83.11, 86.17, 86.05, 88.21, 88.18, 87.31, 86.66, 88.77, 87.63, 90.45, 87.91, 87.84, 89.86, 88.03, 89.81, 90.34, 89.61, 88.83, 87.94, 90.41, 91.01, 90.39, 90.86, 90.83, 90.73, 90.03, 91.11, 91.57, 91.71, 90.52, 91.62, 90.68, 91.56, 90.6, 91.63, 91.18, 91.68, 92.49, 92.83, 92.36, 93.2, 92.26, 93.47, 93.4, 93.45, 93.35, 93.28, 93.61, 93.55, 93.84, 93.86, 94.34, 94.31, 94.36, 94.55, 94.62, 94.64, 94.55, 94.57, 94.64, 94.75, 94.71, 94.73, 94.73, 94.77, 94.75, 94.77, 94.84, 94.85, 94.85, 94.67, 94.87]
    ];
subplot(3,2,6); errorbar(mean(test,1), std(test, 1))
[mean(max(test, [], 2)), std(max(test, [], 2))]

% psgd, cos scheduler, no shortcut connection
train = [
    [45.328, 64.86, 73.106, 77.16, 79.778, 81.176, 82.324, 83.346, 84.138, 84.764, 85.118, 85.644, 86.302, 86.198, 86.528, 86.674, 86.734, 86.958, 86.956, 87.168, 87.432, 87.51, 87.514, 87.964, 88.044, 88.18, 88.17, 87.89, 88.304, 88.556, 88.75, 88.522, 88.744, 89.064, 89.002, 88.852, 89.136, 89.08, 89.15, 89.204, 89.414, 89.542, 89.534, 89.578, 89.808, 89.774, 89.778, 89.8, 90.192, 90.002, 90.08, 90.33, 90.196, 90.28, 90.532, 90.306, 90.646, 90.404, 90.864, 90.884, 90.772, 90.97, 90.904, 90.866, 91.13, 91.212, 91.204, 91.24, 91.43, 91.476, 91.652, 91.618, 91.666, 91.684, 91.708, 91.832, 92.224, 91.99, 92.096, 92.232, 92.262, 92.394, 92.426, 92.524, 92.77, 92.608, 92.712, 92.676, 92.842, 93.204, 93.2, 93.07, 93.234, 93.542, 93.294, 93.358, 93.544, 93.752, 93.884, 93.834, 94.134, 93.998, 93.99, 94.166, 94.302, 94.294, 94.38, 94.67, 94.212, 94.824, 94.762, 94.976, 94.878, 95.1, 95.256, 95.512, 95.412, 95.634, 95.552, 95.552, 95.714, 95.862, 95.966, 96.046, 96.206, 96.192, 96.42, 96.484, 96.59, 96.66, 96.844, 97.012, 97.036, 97.046, 97.132, 97.232, 97.414, 97.452, 97.718, 97.84, 97.732, 97.804, 98.042, 98.116, 98.166, 98.342, 98.298, 98.554, 98.37, 98.622, 98.68, 98.878, 98.774, 99.048, 99.134, 99.272, 99.356, 99.354, 99.394, 99.612, 99.592, 99.692, 99.782, 99.752, 99.888, 99.886, 99.888, 99.918, 99.94, 99.958, 99.956, 99.976, 99.986, 99.974, 99.988, 99.976, 99.978, 99.976, 99.984, 99.992, 99.984, 99.984, 99.986, 99.99, 99.988, 99.99, 99.984, 99.988, 99.99, 99.99, 99.992, 99.988, 99.992, 99.992, 99.992, 99.99, 99.99, 99.988, 99.998, 99.996],
    [44.82, 65.432, 73.784, 77.732, 79.842, 81.376, 82.57, 83.51, 84.134, 84.77, 85.58, 85.918, 86.078, 86.48, 86.522, 86.77, 87.04, 86.874, 87.222, 87.286, 87.248, 87.55, 87.35, 87.77, 87.948, 88.06, 87.846, 88.298, 88.172, 88.316, 88.514, 88.942, 88.64, 88.956, 88.986, 89.108, 89.018, 89.18, 89.138, 89.316, 89.362, 89.278, 89.514, 89.512, 89.778, 89.638, 89.896, 89.762, 90.142, 90.086, 90.264, 90.008, 90.082, 90.39, 90.35, 90.378, 90.54, 90.714, 90.454, 90.784, 91.042, 91.08, 90.832, 91.184, 90.966, 91.104, 91.226, 91.028, 91.508, 91.592, 91.442, 91.41, 91.642, 91.642, 91.888, 91.99, 91.99, 92.086, 92.046, 91.892, 92.252, 92.366, 92.196, 92.416, 92.546, 92.75, 92.764, 92.776, 92.828, 92.878, 93.106, 93.204, 93.162, 93.096, 93.488, 93.442, 93.788, 93.436, 93.754, 93.98, 93.876, 94.114, 94.214, 94.318, 94.184, 94.196, 94.4, 94.642, 94.492, 94.562, 94.988, 94.846, 95.108, 95.196, 94.988, 95.306, 95.2, 95.47, 95.6, 95.608, 95.868, 95.844, 95.908, 96.086, 96.11, 96.24, 96.426, 96.464, 96.692, 96.684, 96.8, 96.972, 97.102, 97.204, 97.148, 97.27, 97.352, 97.638, 97.706, 97.588, 97.73, 98.002, 98.06, 98.156, 98.222, 98.292, 98.352, 98.472, 98.528, 98.73, 98.806, 99.024, 98.808, 99.046, 99.076, 99.24, 99.342, 99.47, 99.52, 99.534, 99.692, 99.718, 99.662, 99.692, 99.788, 99.826, 99.872, 99.868, 99.922, 99.95, 99.958, 99.934, 99.966, 99.972, 99.98, 99.982, 99.976, 99.988, 99.992, 99.992, 99.998, 99.994, 99.992, 99.99, 99.986, 99.988, 99.988, 99.988, 99.986, 99.99, 99.998, 99.996, 99.99, 99.992, 99.994, 99.992, 99.99, 99.988, 99.986, 99.994],
    [45.744, 65.388, 73.748, 77.508, 79.836, 81.396, 82.314, 83.024, 83.912, 84.596, 85.26, 85.568, 85.966, 86.408, 86.662, 86.998, 86.822, 86.894, 87.046, 87.36, 87.518, 87.47, 87.77, 87.56, 87.866, 88.108, 88.22, 88.26, 88.468, 88.438, 88.576, 88.474, 88.666, 89.046, 88.806, 88.992, 89.15, 89.21, 89.3, 89.35, 89.424, 89.386, 89.636, 89.688, 89.744, 89.876, 90.076, 89.822, 89.964, 89.806, 90.154, 90.13, 90.292, 90.086, 90.546, 90.382, 90.632, 90.55, 90.924, 90.636, 90.706, 91.024, 91.232, 91.086, 91.082, 91.258, 91.544, 91.402, 91.332, 91.5, 91.406, 91.462, 92.04, 91.556, 91.776, 91.962, 91.936, 91.968, 92.074, 92.222, 92.394, 92.328, 92.464, 92.346, 92.538, 92.924, 92.618, 92.688, 93.034, 93.016, 93.18, 93.084, 93.34, 93.632, 93.38, 93.402, 93.5, 93.494, 94.062, 93.844, 93.962, 94.022, 94.104, 94.088, 94.292, 94.27, 94.646, 94.412, 94.63, 94.866, 94.86, 94.85, 95.082, 95.19, 95.198, 95.344, 95.454, 95.474, 95.854, 95.676, 95.878, 95.834, 96.312, 96.158, 96.158, 96.358, 96.268, 96.406, 96.71, 96.69, 96.73, 96.894, 96.884, 97.154, 97.37, 97.516, 97.268, 97.266, 97.652, 97.85, 97.864, 97.8, 97.752, 98.096, 98.08, 98.416, 98.484, 98.442, 98.724, 98.68, 98.892, 98.838, 98.964, 99.008, 99.154, 99.186, 99.326, 99.336, 99.486, 99.544, 99.59, 99.678, 99.728, 99.838, 99.806, 99.79, 99.862, 99.894, 99.922, 99.946, 99.962, 99.966, 99.972, 99.98, 99.972, 99.974, 99.982, 99.988, 99.988, 99.986, 99.982, 99.988, 99.99, 99.994, 99.986, 99.99, 99.994, 99.986, 99.99, 99.982, 99.992, 99.986, 99.992, 99.988, 99.988, 99.986, 99.986, 99.994, 99.99, 99.992],
    [45.778, 66.08, 74.146, 77.492, 79.79, 81.52, 82.598, 83.486, 84.104, 84.732, 85.346, 85.668, 86.108, 86.51, 86.568, 86.684, 86.856, 86.946, 87.076, 87.03, 87.474, 87.494, 87.858, 87.636, 87.766, 88.018, 88.08, 88.318, 88.64, 88.268, 88.574, 88.694, 88.422, 89.008, 88.778, 88.914, 89.21, 89.17, 89.19, 89.328, 89.186, 89.498, 89.576, 89.41, 89.78, 89.728, 89.864, 90.142, 89.986, 89.9, 90.27, 90.144, 90.178, 90.332, 90.528, 90.52, 90.428, 90.596, 90.548, 90.912, 90.774, 90.796, 91.022, 91.098, 91.052, 91.148, 91.332, 91.262, 91.374, 91.366, 91.72, 91.654, 91.714, 91.758, 91.576, 91.712, 91.836, 92.056, 92.226, 92.052, 92.238, 92.486, 92.484, 92.56, 92.538, 92.54, 92.714, 92.81, 92.958, 92.99, 92.888, 93.324, 93.342, 93.23, 93.398, 93.596, 93.53, 93.594, 93.844, 93.842, 93.778, 93.798, 94.184, 94.308, 94.264, 94.366, 94.512, 94.434, 94.578, 94.918, 94.936, 94.85, 94.876, 95.212, 95.19, 95.448, 95.264, 95.524, 95.74, 95.676, 95.596, 95.876, 95.918, 96.088, 96.288, 96.31, 96.31, 96.34, 96.696, 96.796, 96.828, 96.988, 96.952, 96.814, 97.168, 97.328, 97.376, 97.484, 97.552, 97.522, 97.98, 97.924, 97.964, 98.138, 98.288, 98.408, 98.21, 98.592, 98.602, 98.626, 98.676, 98.776, 98.976, 99.088, 99.1, 99.252, 99.344, 99.412, 99.402, 99.588, 99.648, 99.676, 99.706, 99.78, 99.818, 99.916, 99.91, 99.908, 99.902, 99.932, 99.97, 99.956, 99.978, 99.98, 99.974, 99.974, 99.98, 99.976, 99.994, 99.98, 99.98, 99.994, 99.998, 99.984, 99.988, 99.976, 99.994, 99.99, 99.984, 99.992, 99.994, 99.98, 99.986, 99.99, 99.988, 99.984, 99.992, 99.998, 99.994, 99.994],
    [44.84, 64.474, 73.164, 77.324, 79.686, 81.292, 82.338, 83.44, 83.936, 84.648, 85.114, 85.748, 86.21, 85.986, 86.58, 86.57, 86.852, 86.906, 87.22, 86.992, 87.322, 87.656, 87.686, 87.706, 87.594, 87.83, 88.186, 88.262, 88.31, 88.604, 88.632, 88.552, 88.646, 88.932, 88.948, 89.026, 89.024, 89.26, 89.248, 89.51, 89.226, 89.222, 89.598, 89.63, 89.694, 89.75, 89.946, 89.8, 90.174, 89.864, 89.904, 90.28, 90.192, 90.23, 90.382, 90.316, 90.422, 90.488, 90.77, 90.488, 90.904, 90.982, 90.956, 90.926, 91.12, 91.184, 91.348, 91.162, 91.386, 91.388, 91.486, 91.726, 91.668, 91.594, 91.862, 91.924, 91.76, 91.844, 91.996, 92.16, 92.348, 92.398, 92.298, 92.348, 92.418, 92.612, 92.644, 92.956, 93.0, 92.922, 93.078, 93.258, 93.282, 93.258, 93.524, 93.546, 93.602, 93.56, 93.766, 93.864, 93.794, 93.928, 94.204, 94.274, 94.204, 94.37, 94.35, 94.528, 94.654, 94.6, 94.626, 94.884, 95.06, 95.04, 95.08, 95.236, 95.644, 95.358, 95.532, 95.696, 95.812, 96.056, 95.754, 96.124, 96.128, 96.326, 96.454, 96.624, 96.784, 96.346, 96.724, 96.61, 96.93, 97.046, 97.31, 97.286, 97.084, 97.406, 97.376, 97.682, 97.996, 97.81, 97.876, 98.016, 97.998, 98.348, 98.336, 98.64, 98.544, 98.838, 98.89, 98.846, 98.986, 99.152, 99.196, 99.302, 99.378, 99.38, 99.352, 99.462, 99.582, 99.65, 99.812, 99.798, 99.822, 99.896, 99.874, 99.924, 99.894, 99.936, 99.934, 99.958, 99.978, 99.982, 99.958, 99.972, 99.974, 99.99, 99.98, 99.99, 99.98, 99.98, 99.984, 99.98, 99.99, 99.988, 99.99, 99.996, 99.99, 99.988, 99.984, 99.986, 99.992, 99.982, 99.998, 99.988, 99.984, 99.998, 99.99, 99.992],
    [44.648, 65.306, 73.64, 77.266, 79.622, 81.478, 82.348, 83.406, 84.088, 84.386, 85.252, 85.89, 86.072, 86.16, 86.544, 86.448, 87.012, 86.904, 87.054, 87.268, 87.216, 87.498, 87.662, 87.986, 87.958, 88.002, 88.152, 88.11, 88.368, 88.4, 88.25, 88.63, 88.742, 88.794, 89.068, 88.91, 89.06, 89.17, 89.264, 89.572, 89.53, 89.716, 89.66, 89.512, 89.828, 89.708, 89.794, 90.044, 89.84, 90.274, 90.272, 90.028, 90.092, 90.402, 90.594, 90.15, 90.622, 90.822, 90.56, 90.514, 91.034, 90.844, 90.966, 91.148, 91.14, 91.418, 91.18, 91.508, 91.294, 91.394, 91.454, 91.74, 91.622, 91.772, 91.782, 91.958, 91.97, 91.844, 92.164, 92.308, 92.556, 92.35, 92.31, 92.768, 92.722, 92.59, 92.858, 92.774, 92.852, 93.016, 93.164, 93.098, 93.362, 93.546, 93.438, 93.444, 93.57, 93.638, 93.962, 93.876, 94.066, 94.016, 94.034, 94.17, 94.394, 94.198, 94.484, 94.53, 94.738, 95.004, 94.934, 94.774, 95.172, 94.964, 95.3, 95.318, 95.572, 95.654, 95.716, 95.758, 95.68, 95.986, 96.088, 96.216, 96.114, 96.444, 96.312, 96.616, 96.71, 96.492, 96.786, 96.982, 96.84, 97.138, 97.112, 97.234, 97.598, 97.354, 97.632, 97.806, 97.948, 98.016, 97.99, 98.216, 98.184, 98.404, 98.476, 98.6, 98.518, 98.708, 98.934, 98.902, 99.024, 99.028, 99.108, 99.274, 99.298, 99.39, 99.38, 99.664, 99.67, 99.75, 99.778, 99.84, 99.856, 99.894, 99.914, 99.928, 99.946, 99.956, 99.956, 99.976, 99.966, 99.968, 99.966, 99.964, 99.982, 99.986, 99.988, 99.98, 99.994, 99.988, 99.994, 99.99, 99.984, 99.992, 99.994, 99.992, 99.992, 99.988, 99.988, 99.99, 99.982, 99.99, 99.988, 99.988, 99.99, 99.998, 99.992, 99.992],
    [46.472, 66.442, 73.888, 77.902, 80.096, 81.372, 82.594, 83.324, 83.982, 84.81, 85.49, 85.766, 86.18, 86.326, 86.682, 86.972, 87.08, 86.89, 87.2, 87.1, 87.196, 87.608, 87.82, 87.842, 87.728, 87.956, 88.178, 88.22, 88.496, 88.57, 88.782, 88.446, 88.788, 88.716, 89.26, 88.94, 89.306, 89.004, 89.274, 89.214, 89.638, 89.528, 89.574, 89.516, 89.688, 89.932, 89.896, 90.048, 89.9, 90.162, 90.06, 90.29, 90.178, 90.264, 90.578, 90.49, 90.648, 90.526, 90.7, 90.806, 90.958, 90.958, 91.13, 91.146, 91.262, 91.152, 91.16, 91.54, 91.268, 91.774, 91.49, 91.522, 91.68, 91.86, 91.792, 91.868, 92.042, 92.174, 92.19, 92.25, 92.164, 92.316, 92.298, 92.542, 92.906, 92.808, 92.642, 92.866, 92.888, 92.85, 93.012, 93.034, 93.206, 93.368, 93.446, 93.434, 93.45, 93.744, 93.836, 94.026, 93.776, 94.12, 94.12, 94.102, 94.184, 94.46, 94.416, 94.668, 94.748, 94.634, 94.998, 94.968, 95.0, 95.1, 95.326, 95.26, 95.178, 95.68, 95.756, 95.88, 95.718, 95.952, 96.002, 96.002, 96.226, 96.14, 96.408, 96.614, 96.692, 96.724, 96.83, 96.962, 97.116, 97.064, 97.396, 97.212, 97.324, 97.444, 97.598, 97.668, 97.766, 97.834, 98.022, 98.236, 98.06, 98.326, 98.46, 98.492, 98.484, 98.862, 98.714, 98.904, 98.97, 99.13, 99.17, 99.23, 99.3, 99.392, 99.512, 99.656, 99.74, 99.734, 99.766, 99.762, 99.844, 99.854, 99.872, 99.904, 99.874, 99.902, 99.97, 99.97, 99.978, 99.988, 99.978, 99.988, 99.982, 99.986, 99.966, 99.992, 99.988, 99.994, 99.992, 99.998, 99.984, 99.99, 99.996, 99.992, 99.99, 99.986, 99.988, 99.988, 99.996, 99.994, 99.998, 99.986, 99.994, 99.994, 99.996, 99.994],
    [45.194, 66.008, 73.624, 77.5, 79.716, 81.402, 82.418, 83.46, 83.98, 84.65, 85.236, 85.708, 86.058, 86.534, 86.582, 86.76, 86.98, 86.862, 87.088, 87.274, 87.282, 87.438, 87.686, 87.71, 87.924, 88.004, 88.152, 88.366, 88.532, 88.49, 88.466, 89.018, 88.862, 88.882, 88.922, 89.244, 89.284, 89.15, 89.118, 89.186, 89.464, 89.452, 89.602, 89.592, 89.936, 89.828, 89.806, 90.028, 89.968, 89.968, 90.148, 90.38, 90.212, 90.228, 90.342, 90.482, 90.832, 90.704, 90.564, 90.652, 90.826, 90.888, 90.926, 91.07, 91.242, 91.11, 91.432, 91.282, 91.442, 91.324, 91.626, 91.516, 91.656, 91.818, 91.688, 91.844, 92.08, 92.132, 92.174, 92.346, 92.328, 92.34, 92.236, 92.868, 92.672, 92.854, 92.894, 92.726, 93.096, 93.238, 92.966, 93.192, 93.33, 93.448, 93.578, 93.484, 93.628, 93.706, 93.552, 93.954, 93.952, 93.938, 94.026, 94.104, 94.18, 94.324, 94.7, 94.676, 94.652, 94.968, 95.05, 94.88, 94.978, 94.996, 95.374, 95.218, 95.352, 95.59, 95.736, 95.618, 95.708, 95.842, 96.124, 95.966, 96.438, 96.256, 96.334, 96.366, 96.528, 96.644, 97.012, 96.74, 96.95, 97.326, 97.378, 97.286, 97.314, 97.226, 97.66, 97.678, 97.698, 97.884, 97.918, 97.982, 98.282, 98.268, 98.636, 98.55, 98.702, 98.632, 98.794, 98.788, 99.082, 99.236, 99.216, 99.224, 99.246, 99.428, 99.474, 99.548, 99.65, 99.68, 99.756, 99.804, 99.868, 99.822, 99.92, 99.91, 99.946, 99.948, 99.954, 99.946, 99.972, 99.968, 99.984, 99.98, 99.98, 99.978, 99.986, 99.984, 99.99, 99.988, 99.986, 99.988, 99.992, 99.992, 99.99, 99.992, 99.992, 99.99, 99.99, 99.986, 99.994, 99.986, 99.99, 99.99, 99.994, 99.994, 99.988, 99.988],
    [45.148, 65.266, 73.518, 77.448, 79.872, 81.484, 82.722, 83.424, 84.304, 84.848, 85.352, 85.654, 86.032, 86.486, 86.396, 86.836, 86.802, 87.108, 86.864, 87.604, 87.338, 87.654, 87.514, 87.846, 87.89, 88.21, 88.05, 88.326, 88.452, 88.588, 88.812, 88.604, 88.83, 88.932, 88.976, 88.802, 89.324, 89.122, 89.348, 89.432, 89.42, 89.574, 89.598, 89.508, 89.92, 89.792, 89.704, 89.68, 90.0, 90.204, 90.264, 90.432, 90.138, 90.282, 90.326, 90.298, 90.608, 90.638, 90.944, 90.636, 90.91, 90.94, 90.816, 90.99, 91.176, 91.344, 91.384, 91.334, 91.492, 91.656, 91.47, 91.46, 91.654, 91.704, 91.802, 91.884, 91.926, 92.204, 92.022, 92.326, 92.156, 92.466, 92.572, 92.616, 92.528, 92.788, 92.662, 92.666, 93.208, 93.096, 93.024, 93.258, 93.322, 93.332, 93.536, 93.62, 93.558, 93.65, 93.814, 94.044, 93.716, 94.068, 94.254, 94.102, 94.412, 94.324, 94.528, 94.474, 94.694, 94.678, 94.962, 95.046, 94.894, 95.078, 95.184, 95.352, 95.404, 95.356, 95.614, 95.82, 96.088, 95.936, 95.998, 96.21, 96.214, 96.264, 96.548, 96.65, 96.726, 96.79, 96.666, 96.996, 96.684, 97.122, 97.298, 97.276, 97.338, 97.558, 97.59, 97.6, 97.86, 97.858, 98.02, 98.106, 98.114, 98.37, 98.384, 98.372, 98.554, 98.736, 98.674, 99.0, 98.96, 99.084, 99.176, 99.25, 99.434, 99.41, 99.476, 99.61, 99.646, 99.672, 99.768, 99.818, 99.826, 99.864, 99.91, 99.928, 99.948, 99.944, 99.962, 99.958, 99.958, 99.982, 99.98, 99.98, 99.978, 99.984, 99.98, 99.986, 99.982, 99.986, 99.98, 99.984, 99.992, 99.994, 99.99, 99.99, 99.982, 99.99, 99.99, 99.99, 99.988, 99.986, 99.988, 99.986, 99.984, 99.996, 99.974, 99.992],
    [44.826, 64.702, 73.366, 77.278, 79.608, 81.518, 82.484, 83.39, 84.036, 84.78, 85.516, 85.658, 86.164, 86.148, 86.59, 86.728, 86.894, 87.066, 87.006, 87.232, 86.974, 87.508, 87.562, 87.52, 87.86, 87.968, 88.01, 88.258, 88.352, 88.346, 88.462, 88.64, 88.778, 88.734, 88.982, 88.994, 89.224, 89.346, 89.348, 89.412, 89.216, 89.674, 89.182, 89.608, 89.662, 89.904, 89.834, 89.922, 90.07, 90.13, 90.222, 90.018, 90.116, 90.344, 90.592, 90.64, 90.368, 90.762, 90.846, 90.7, 90.758, 91.04, 90.898, 91.016, 90.956, 91.176, 91.324, 91.312, 91.406, 91.392, 91.644, 91.758, 91.678, 91.59, 91.81, 92.026, 92.188, 92.21, 92.19, 92.178, 92.348, 92.226, 92.596, 92.712, 92.68, 92.664, 92.558, 92.616, 92.984, 92.812, 93.162, 93.174, 92.994, 93.518, 93.442, 93.492, 93.298, 93.472, 93.968, 93.714, 93.994, 93.822, 94.318, 94.116, 94.174, 94.436, 94.39, 94.724, 94.63, 94.694, 94.924, 94.948, 95.174, 95.14, 95.052, 95.412, 95.282, 95.374, 95.688, 95.778, 95.816, 95.87, 96.07, 95.814, 96.188, 96.346, 96.336, 96.294, 96.624, 96.65, 96.74, 96.858, 97.084, 96.94, 97.234, 97.176, 97.4, 97.47, 97.57, 97.642, 97.616, 97.926, 97.918, 98.146, 98.146, 98.074, 98.334, 98.456, 98.606, 98.8, 98.866, 98.974, 99.032, 99.038, 99.098, 99.242, 99.352, 99.542, 99.578, 99.67, 99.7, 99.764, 99.808, 99.81, 99.802, 99.886, 99.916, 99.954, 99.94, 99.958, 99.96, 99.974, 99.976, 99.97, 99.982, 99.974, 99.974, 99.98, 99.988, 99.974, 99.98, 99.984, 99.988, 99.98, 99.996, 99.988, 99.992, 99.992, 99.992, 100.0, 99.994, 99.99, 99.99, 99.994, 99.996, 99.996, 99.996, 99.99, 99.996, 99.992],
    [44.35, 64.45, 72.668, 76.87, 79.54, 81.17, 82.32, 83.362, 83.984, 84.632, 85.134, 85.728, 86.098, 86.464, 86.668, 86.83, 86.73, 86.936, 86.986, 87.076, 87.39, 87.44, 87.434, 87.7, 87.874, 88.128, 87.95, 88.366, 88.394, 88.468, 88.502, 88.742, 88.702, 88.906, 89.01, 89.02, 89.292, 89.276, 89.302, 89.34, 89.34, 89.428, 89.53, 89.556, 89.92, 89.776, 89.86, 90.058, 89.992, 89.962, 89.93, 90.366, 90.188, 90.236, 90.424, 90.454, 90.57, 90.734, 90.534, 90.87, 90.804, 90.71, 90.89, 91.174, 90.986, 91.148, 91.264, 91.384, 91.37, 91.522, 91.53, 91.752, 91.402, 91.722, 92.018, 91.902, 91.944, 92.192, 92.168, 92.176, 92.222, 92.078, 92.556, 92.43, 92.65, 92.87, 92.528, 92.978, 92.788, 93.146, 93.084, 92.87, 93.236, 93.262, 93.648, 93.32, 93.608, 93.69, 93.818, 94.04, 93.806, 93.836, 93.946, 94.164, 94.184, 94.104, 94.72, 94.358, 94.758, 94.48, 94.836, 95.024, 95.082, 95.146, 95.182, 95.31, 95.594, 95.456, 95.57, 95.652, 95.746, 95.82, 95.94, 96.13, 96.292, 96.192, 96.572, 96.428, 96.398, 96.692, 96.84, 96.89, 97.088, 97.162, 97.244, 97.32, 97.442, 97.514, 97.434, 97.728, 97.822, 97.934, 98.002, 97.882, 98.246, 98.396, 98.422, 98.474, 98.718, 98.562, 98.882, 98.844, 98.988, 99.07, 99.218, 99.212, 99.416, 99.484, 99.544, 99.636, 99.696, 99.708, 99.732, 99.772, 99.87, 99.906, 99.906, 99.928, 99.954, 99.964, 99.962, 99.972, 99.972, 99.972, 99.984, 99.978, 99.968, 99.976, 99.984, 99.976, 99.986, 99.99, 99.976, 99.99, 99.988, 99.994, 99.982, 99.988, 99.988, 99.992, 99.988, 99.99, 99.992, 99.99, 99.992, 99.992, 99.992, 99.994, 99.994, 99.99],
    [44.914, 65.274, 73.51, 77.446, 79.724, 81.218, 82.428, 83.22, 84.298, 84.768, 85.2, 85.68, 86.022, 86.422, 86.746, 86.648, 87.17, 86.868, 87.054, 87.2, 87.112, 87.65, 87.67, 87.63, 88.13, 88.04, 88.092, 88.346, 88.348, 88.578, 88.596, 88.748, 88.998, 88.844, 89.01, 88.742, 89.128, 89.108, 89.498, 89.502, 89.63, 89.592, 89.686, 89.716, 89.806, 89.76, 89.598, 89.852, 90.268, 90.084, 89.934, 90.168, 90.188, 90.312, 90.424, 90.342, 90.514, 90.822, 90.678, 90.766, 90.818, 90.882, 91.112, 91.088, 90.794, 91.092, 91.094, 91.33, 91.448, 91.672, 91.304, 91.506, 91.75, 91.67, 91.918, 91.992, 92.11, 91.9, 92.116, 92.266, 92.04, 92.06, 92.548, 92.384, 92.768, 92.736, 92.728, 92.85, 92.994, 92.594, 93.238, 93.024, 93.254, 93.346, 93.386, 93.458, 93.488, 93.754, 94.032, 93.7, 93.976, 94.118, 94.172, 94.242, 94.266, 94.456, 94.328, 94.824, 94.614, 94.664, 95.012, 94.834, 95.116, 95.12, 95.104, 95.31, 95.524, 95.306, 95.544, 95.774, 95.858, 95.836, 95.984, 96.128, 96.102, 96.218, 96.478, 96.332, 96.594, 96.668, 96.866, 96.77, 97.098, 97.056, 97.316, 97.37, 97.174, 97.506, 97.782, 97.47, 97.88, 97.818, 98.0, 98.162, 98.25, 98.29, 98.19, 98.466, 98.69, 98.528, 98.86, 98.858, 98.84, 99.108, 99.086, 99.326, 99.284, 99.392, 99.41, 99.616, 99.578, 99.676, 99.792, 99.77, 99.874, 99.894, 99.926, 99.916, 99.92, 99.958, 99.964, 99.956, 99.958, 99.964, 99.98, 99.98, 99.982, 99.98, 99.982, 99.994, 99.988, 99.99, 99.984, 99.98, 99.99, 99.986, 99.988, 99.992, 99.99, 99.986, 99.992, 99.986, 99.984, 99.99, 99.988, 99.988, 99.996, 99.988, 99.986, 99.996],
    [43.822, 64.34, 73.276, 77.654, 79.74, 81.54, 82.502, 83.388, 84.204, 84.852, 85.37, 85.668, 86.07, 86.126, 86.564, 86.916, 86.874, 87.122, 87.18, 87.204, 87.254, 87.456, 87.514, 88.03, 87.924, 87.928, 88.202, 88.242, 88.178, 88.368, 88.296, 88.44, 88.576, 88.636, 88.998, 89.038, 88.852, 89.234, 88.98, 89.468, 89.3, 89.298, 89.666, 89.57, 89.798, 89.932, 89.856, 89.866, 90.024, 90.14, 90.26, 90.208, 90.454, 90.416, 90.626, 90.512, 90.506, 90.484, 90.64, 90.988, 90.812, 90.796, 90.776, 91.28, 90.976, 90.982, 91.59, 91.244, 91.688, 91.598, 91.346, 91.59, 91.592, 91.698, 92.052, 92.086, 91.788, 92.236, 92.032, 92.162, 92.38, 92.344, 92.3, 92.526, 92.666, 92.628, 92.776, 92.78, 92.906, 93.056, 93.202, 93.396, 93.22, 93.318, 93.512, 93.626, 93.508, 93.716, 93.678, 93.914, 93.822, 93.984, 94.19, 94.322, 94.248, 94.61, 94.314, 94.85, 94.734, 94.54, 94.794, 95.128, 94.934, 95.012, 95.136, 95.49, 95.304, 95.562, 95.738, 95.662, 95.676, 95.828, 96.088, 96.088, 96.068, 96.252, 96.388, 96.418, 96.522, 96.594, 96.672, 96.932, 97.006, 97.11, 97.124, 97.418, 97.502, 97.538, 97.524, 97.71, 97.682, 98.158, 98.024, 98.212, 98.166, 98.262, 98.308, 98.528, 98.54, 98.716, 98.92, 98.78, 98.932, 99.018, 99.176, 99.188, 99.38, 99.388, 99.604, 99.62, 99.702, 99.686, 99.776, 99.842, 99.884, 99.922, 99.904, 99.938, 99.956, 99.946, 99.964, 99.966, 99.982, 99.984, 99.966, 99.968, 99.986, 99.984, 99.996, 99.984, 99.986, 99.986, 99.99, 99.988, 99.998, 99.994, 99.986, 99.984, 99.992, 99.992, 99.998, 99.996, 99.994, 99.978, 99.994, 99.99, 99.996, 99.996, 99.992, 99.988],
    [45.746, 65.636, 73.888, 77.478, 79.906, 81.492, 82.716, 83.634, 84.05, 84.888, 85.2, 85.73, 86.148, 86.408, 86.456, 86.832, 86.83, 87.014, 87.42, 87.116, 87.46, 87.576, 87.512, 87.762, 87.9, 88.142, 88.304, 88.084, 88.442, 88.418, 88.448, 88.786, 88.604, 88.686, 88.856, 88.928, 89.244, 89.074, 89.344, 89.294, 89.63, 89.57, 89.422, 89.9, 89.628, 89.834, 89.938, 89.828, 89.876, 90.056, 90.234, 90.236, 90.32, 90.15, 90.526, 90.582, 90.386, 90.49, 90.66, 90.662, 90.926, 90.722, 90.872, 91.13, 91.15, 90.972, 91.184, 91.188, 91.378, 91.578, 91.554, 91.602, 91.842, 91.584, 91.836, 91.914, 92.14, 91.984, 92.184, 92.288, 92.188, 92.224, 92.262, 92.432, 92.638, 92.646, 92.796, 92.834, 92.936, 93.076, 93.19, 93.178, 93.21, 93.152, 93.454, 93.43, 93.568, 93.832, 93.786, 93.694, 93.834, 94.14, 93.952, 94.192, 94.09, 94.606, 94.226, 94.518, 94.604, 94.576, 94.802, 94.888, 95.046, 95.194, 95.086, 95.274, 95.456, 95.586, 95.44, 95.574, 95.634, 95.96, 95.846, 96.11, 96.186, 96.196, 96.57, 96.574, 96.458, 96.808, 96.816, 96.946, 97.016, 97.11, 97.068, 97.334, 97.368, 97.46, 97.66, 97.598, 97.74, 97.87, 97.928, 98.286, 98.298, 98.218, 98.354, 98.442, 98.748, 98.538, 98.774, 98.958, 99.068, 98.984, 98.978, 99.048, 99.206, 99.298, 99.378, 99.592, 99.646, 99.724, 99.744, 99.838, 99.832, 99.884, 99.934, 99.94, 99.942, 99.958, 99.966, 99.976, 99.962, 99.948, 99.972, 99.976, 99.982, 99.982, 99.974, 99.986, 99.988, 99.984, 99.984, 99.988, 99.988, 99.992, 99.992, 99.99, 99.994, 99.994, 99.994, 99.988, 99.994, 99.99, 99.982, 99.992, 99.994, 99.99, 99.996, 99.996],
    [44.46, 64.792, 73.476, 77.468, 79.832, 81.32, 82.658, 83.258, 84.072, 84.856, 85.208, 85.812, 86.094, 86.328, 86.62, 86.792, 87.0, 86.954, 87.154, 87.13, 87.288, 87.558, 87.674, 87.546, 87.85, 87.848, 88.21, 88.288, 88.134, 88.5, 88.412, 88.718, 88.722, 89.002, 88.896, 89.25, 89.028, 89.17, 89.154, 89.256, 89.532, 89.452, 89.556, 89.658, 90.006, 89.432, 89.822, 89.908, 89.74, 90.276, 90.208, 90.028, 90.146, 90.346, 90.278, 90.528, 90.486, 90.608, 90.556, 90.798, 90.914, 90.718, 90.99, 90.974, 90.626, 91.15, 91.034, 91.438, 91.37, 91.444, 91.478, 91.616, 91.776, 91.704, 91.8, 91.89, 91.89, 92.048, 92.092, 92.238, 92.096, 92.182, 92.512, 92.434, 92.582, 92.514, 92.896, 92.73, 92.85, 92.98, 93.088, 92.966, 93.234, 93.16, 93.63, 93.482, 93.444, 93.702, 93.674, 93.97, 94.218, 93.884, 94.096, 94.128, 94.454, 94.252, 94.448, 94.692, 94.642, 94.82, 94.89, 95.074, 95.088, 95.036, 95.296, 95.118, 95.234, 95.446, 95.644, 95.59, 95.814, 96.174, 96.012, 95.932, 96.25, 96.132, 96.418, 96.324, 96.526, 96.724, 96.792, 96.782, 96.998, 97.104, 97.124, 97.324, 97.386, 97.55, 97.61, 97.83, 97.628, 97.724, 97.988, 98.154, 98.236, 98.364, 98.24, 98.572, 98.524, 98.566, 98.774, 98.976, 98.918, 99.066, 99.224, 99.216, 99.368, 99.358, 99.486, 99.606, 99.558, 99.67, 99.754, 99.846, 99.828, 99.898, 99.92, 99.938, 99.946, 99.966, 99.948, 99.962, 99.96, 99.96, 99.98, 99.964, 99.984, 99.982, 99.978, 99.98, 99.992, 99.984, 99.978, 99.98, 99.99, 99.988, 99.992, 99.996, 99.98, 99.992, 99.992, 99.994, 99.992, 99.992, 99.988, 99.986, 99.99, 99.996, 99.99, 99.99],
    [45.076, 64.314, 72.698, 76.98, 79.544, 81.36, 82.584, 83.522, 84.26, 84.686, 85.576, 85.398, 86.048, 86.404, 86.43, 86.54, 86.89, 87.016, 86.676, 86.992, 87.428, 87.548, 87.614, 87.798, 87.724, 88.094, 88.226, 87.764, 88.398, 88.67, 88.584, 88.744, 88.874, 88.89, 88.92, 89.08, 89.284, 88.88, 89.266, 89.118, 89.436, 89.512, 89.5, 89.472, 89.69, 89.732, 89.786, 90.118, 89.976, 89.894, 90.026, 90.182, 90.31, 90.198, 90.46, 90.386, 90.372, 90.604, 90.726, 90.932, 91.006, 90.754, 90.808, 90.892, 90.942, 91.108, 91.188, 91.258, 91.376, 91.13, 91.644, 91.58, 91.694, 91.898, 91.866, 91.802, 91.572, 92.184, 92.046, 92.226, 92.222, 92.438, 92.396, 92.624, 92.526, 92.612, 92.75, 92.91, 92.754, 92.986, 92.998, 92.998, 93.216, 93.302, 93.292, 93.618, 93.562, 93.844, 93.492, 93.884, 93.81, 93.942, 94.2, 94.014, 94.344, 94.272, 94.284, 94.742, 94.592, 94.672, 95.016, 94.944, 95.114, 95.05, 95.086, 95.29, 95.302, 95.568, 95.5, 95.738, 95.674, 95.99, 96.268, 96.046, 96.226, 96.226, 96.428, 96.382, 96.478, 96.632, 96.864, 96.67, 96.864, 97.15, 97.282, 97.096, 97.504, 97.66, 97.424, 97.674, 97.808, 97.86, 97.976, 98.192, 98.134, 98.258, 98.308, 98.696, 98.676, 98.648, 98.866, 98.812, 98.876, 99.044, 99.28, 99.274, 99.312, 99.494, 99.346, 99.436, 99.582, 99.686, 99.752, 99.788, 99.82, 99.91, 99.956, 99.932, 99.954, 99.95, 99.968, 99.946, 99.978, 99.974, 99.984, 99.976, 99.98, 99.974, 99.982, 99.986, 99.986, 99.986, 99.99, 99.988, 99.988, 99.992, 99.98, 99.982, 99.984, 99.99, 99.992, 99.982, 99.986, 99.994, 99.994, 99.996, 99.99, 99.988, 99.984, 99.994]
    ];
subplot(3,2,5); hold on; errorbar(mean(train,1), std(train, 1))
grid on
ylim([85,100])
xlabel('Epoch')
ylabel('Train accuracy (%)')
title('cos lr, no shortcut')

test = [
    [56.82, 68.89, 76.89, 74.29, 78.37, 78.11, 77.84, 83.12, 80.17, 82.84, 80.4, 80.38, 81.3, 83.88, 80.81, 84.36, 81.98, 81.44, 80.91, 83.04, 84.67, 84.48, 80.15, 84.15, 86.23, 82.81, 85.47, 85.7, 84.84, 81.0, 83.41, 85.13, 84.02, 84.38, 86.88, 83.8, 80.82, 85.36, 85.19, 84.61, 85.18, 86.6, 85.46, 84.9, 80.43, 84.83, 85.67, 82.94, 86.71, 88.24, 87.74, 82.19, 85.94, 86.26, 87.19, 87.98, 84.1, 85.41, 87.15, 87.96, 84.99, 89.26, 81.86, 89.52, 82.25, 88.73, 88.82, 89.16, 86.31, 88.49, 74.97, 87.12, 87.14, 88.14, 87.4, 86.78, 88.3, 88.86, 87.55, 88.3, 88.49, 89.53, 88.26, 87.89, 86.61, 87.7, 89.68, 90.04, 89.22, 88.22, 88.54, 89.75, 89.92, 89.01, 89.94, 89.14, 88.11, 88.53, 89.51, 90.65, 89.9, 90.12, 88.4, 89.07, 89.38, 86.8, 88.64, 89.12, 89.58, 89.78, 88.01, 90.5, 90.93, 89.48, 90.91, 90.11, 90.91, 90.98, 89.97, 90.54, 91.07, 91.45, 90.07, 91.58, 90.42, 91.26, 91.12, 91.14, 91.39, 91.42, 91.9, 89.56, 91.87, 91.48, 91.49, 92.4, 91.8, 91.47, 91.67, 91.35, 92.11, 92.33, 91.87, 92.56, 92.8, 92.76, 91.7, 93.16, 92.83, 93.14, 92.99, 93.21, 93.78, 93.08, 93.77, 93.8, 94.2, 93.78, 94.03, 94.29, 94.12, 94.33, 94.22, 94.41, 94.59, 94.71, 94.84, 95.0, 94.87, 94.78, 95.04, 94.89, 94.88, 94.93, 95.11, 95.07, 95.14, 95.06, 94.95, 95.09, 95.11, 95.15, 95.2, 95.26, 95.18, 95.18, 95.09, 95.2, 95.17, 95.1, 95.18, 95.07, 95.07, 95.1, 95.17, 95.2, 95.24, 95.13, 95.12, 95.23],
    [57.32, 70.08, 75.08, 78.36, 76.76, 76.9, 80.54, 80.41, 82.34, 83.54, 84.18, 84.32, 83.53, 80.53, 79.39, 83.89, 81.12, 84.52, 83.23, 76.25, 82.87, 81.78, 81.82, 82.31, 80.9, 83.7, 84.83, 85.29, 77.07, 84.52, 87.0, 83.72, 86.11, 86.66, 83.08, 85.91, 84.77, 84.19, 86.3, 84.33, 83.69, 86.16, 86.81, 86.85, 86.68, 86.6, 86.39, 86.12, 87.74, 87.38, 86.55, 87.76, 88.11, 84.86, 84.64, 87.76, 84.54, 82.48, 88.26, 86.33, 85.54, 86.91, 88.06, 87.36, 86.13, 86.1, 87.13, 88.28, 87.77, 89.23, 87.51, 90.05, 89.36, 87.09, 89.02, 89.54, 87.93, 87.63, 89.24, 88.39, 88.68, 86.02, 89.2, 87.87, 88.99, 89.27, 87.43, 86.59, 89.32, 87.56, 88.98, 89.84, 89.79, 90.13, 88.96, 90.12, 86.86, 89.88, 89.96, 90.26, 89.63, 87.45, 89.5, 90.97, 90.28, 90.96, 88.6, 90.54, 90.11, 90.43, 89.88, 90.4, 90.29, 90.16, 91.7, 90.9, 91.36, 91.35, 90.63, 90.46, 91.47, 90.58, 90.36, 92.06, 91.68, 90.98, 90.88, 91.14, 91.93, 91.79, 91.81, 91.84, 91.2, 90.45, 92.43, 90.91, 92.21, 91.85, 91.64, 90.5, 92.07, 92.5, 92.94, 91.99, 92.9, 92.66, 92.84, 92.34, 93.13, 92.91, 92.85, 92.64, 93.22, 93.07, 93.91, 93.62, 93.82, 94.03, 93.72, 93.82, 94.43, 94.6, 94.24, 94.19, 94.46, 94.73, 94.61, 94.76, 95.0, 94.85, 94.83, 95.14, 95.18, 95.13, 95.16, 95.13, 95.21, 95.15, 95.2, 95.3, 95.29, 95.3, 95.38, 95.24, 95.22, 95.3, 95.22, 95.25, 95.29, 95.39, 95.33, 95.4, 95.36, 95.38, 95.45, 95.32, 95.35, 95.37, 95.38, 95.5],
    [58.9, 69.91, 73.02, 78.25, 77.69, 81.98, 82.85, 75.23, 82.02, 82.21, 75.49, 81.26, 83.9, 82.74, 82.5, 85.7, 82.01, 82.75, 86.48, 83.69, 84.48, 80.96, 83.68, 85.71, 82.38, 86.73, 83.57, 85.78, 86.25, 81.54, 84.36, 84.38, 84.24, 84.65, 86.36, 85.65, 84.05, 79.38, 86.98, 86.68, 83.56, 85.07, 86.33, 85.12, 87.07, 85.11, 86.28, 88.36, 83.49, 86.07, 87.26, 85.85, 86.45, 86.45, 86.55, 88.04, 87.87, 85.75, 86.09, 86.99, 87.34, 85.48, 87.62, 88.05, 87.62, 88.15, 87.53, 88.05, 88.27, 87.86, 88.26, 86.4, 85.06, 89.03, 87.74, 87.95, 88.57, 86.7, 87.42, 87.09, 87.97, 87.53, 89.14, 86.02, 89.06, 89.54, 89.53, 89.03, 86.98, 87.62, 88.64, 89.23, 88.04, 89.04, 89.51, 89.81, 89.44, 88.89, 89.21, 89.02, 89.72, 89.91, 89.52, 90.5, 90.22, 88.54, 89.99, 89.86, 90.26, 90.8, 90.32, 90.46, 90.39, 89.72, 90.82, 90.3, 90.75, 88.69, 90.87, 89.98, 90.81, 90.09, 89.36, 90.93, 90.71, 91.99, 90.85, 91.63, 90.81, 91.45, 91.05, 91.0, 91.63, 91.81, 92.43, 89.6, 91.59, 92.97, 91.72, 91.95, 92.06, 92.07, 92.19, 92.35, 92.88, 92.66, 93.16, 92.17, 92.76, 92.89, 93.2, 93.0, 92.95, 93.6, 93.44, 93.68, 94.16, 93.91, 93.4, 94.14, 93.97, 94.41, 94.25, 94.4, 94.39, 94.55, 94.96, 94.88, 94.76, 94.9, 94.98, 95.05, 95.16, 95.08, 95.07, 95.0, 95.12, 95.18, 95.18, 95.26, 95.22, 95.27, 95.21, 95.24, 95.27, 95.25, 95.21, 95.28, 95.17, 95.26, 95.18, 95.19, 95.28, 95.31, 95.11, 95.25, 95.3, 95.1, 95.33, 95.25],
    [57.23, 71.47, 73.6, 78.19, 78.35, 77.69, 80.12, 79.94, 73.89, 85.37, 79.74, 82.66, 83.59, 83.92, 80.95, 83.65, 79.04, 85.17, 79.13, 85.82, 82.3, 83.99, 82.23, 82.19, 83.54, 85.9, 84.5, 84.74, 86.1, 84.47, 83.34, 82.24, 80.48, 84.58, 86.65, 85.73, 85.19, 75.62, 85.2, 84.32, 84.16, 83.27, 85.2, 86.4, 85.3, 85.87, 85.2, 86.98, 80.82, 85.72, 86.29, 83.87, 87.48, 87.35, 85.62, 87.48, 86.12, 88.34, 80.21, 87.08, 79.64, 88.07, 88.29, 86.94, 87.97, 88.01, 87.88, 85.91, 87.26, 85.17, 85.1, 86.95, 87.51, 87.12, 86.09, 87.79, 88.91, 87.66, 88.78, 88.19, 88.73, 87.0, 88.14, 88.06, 86.39, 86.78, 89.56, 86.86, 87.37, 87.87, 89.15, 88.09, 88.91, 90.64, 88.03, 89.08, 88.16, 89.85, 89.74, 89.03, 89.79, 90.24, 90.43, 90.23, 90.42, 89.9, 88.81, 88.32, 89.63, 90.46, 89.42, 88.26, 89.83, 89.44, 91.91, 89.02, 90.99, 89.66, 90.91, 89.67, 91.34, 89.59, 89.84, 91.61, 90.9, 90.92, 89.95, 89.96, 91.59, 91.63, 91.11, 91.98, 91.7, 92.04, 90.49, 92.5, 91.8, 91.58, 91.51, 92.62, 92.29, 90.45, 92.25, 92.79, 92.61, 92.47, 93.19, 93.08, 92.93, 92.53, 93.07, 92.81, 93.13, 92.78, 92.25, 93.74, 93.33, 93.92, 93.93, 94.14, 94.19, 93.99, 94.1, 94.29, 94.66, 94.69, 94.74, 94.58, 94.52, 94.7, 94.68, 94.75, 94.91, 94.83, 94.93, 95.01, 95.05, 95.11, 95.1, 95.04, 95.12, 95.06, 95.14, 95.14, 95.23, 95.19, 95.1, 95.05, 95.05, 95.16, 95.14, 95.18, 95.15, 95.19, 95.1, 95.14, 94.96, 95.22, 95.22, 95.12],
    [56.42, 68.19, 74.6, 79.01, 75.78, 76.08, 80.61, 80.35, 82.83, 82.96, 79.38, 81.49, 84.78, 85.41, 80.78, 84.28, 84.22, 86.21, 82.44, 84.57, 84.31, 82.84, 82.07, 86.08, 85.14, 84.85, 85.83, 83.74, 84.24, 85.42, 86.73, 85.24, 85.06, 84.82, 82.01, 83.72, 84.68, 85.24, 84.72, 85.3, 86.99, 84.97, 86.35, 86.81, 84.51, 86.66, 86.33, 86.79, 86.35, 86.26, 84.54, 86.13, 87.71, 81.97, 86.05, 87.11, 83.6, 87.18, 88.04, 86.98, 86.02, 88.56, 88.84, 88.01, 86.7, 88.55, 87.81, 86.0, 87.83, 84.56, 88.12, 89.16, 87.4, 88.63, 88.73, 85.85, 85.67, 86.89, 88.42, 85.95, 88.08, 87.67, 88.9, 87.27, 87.67, 89.21, 88.85, 86.0, 90.61, 88.06, 88.82, 88.37, 89.06, 88.61, 88.43, 90.81, 89.57, 88.5, 89.85, 89.45, 91.06, 89.51, 90.41, 89.33, 90.57, 88.53, 89.66, 88.97, 90.91, 89.55, 88.85, 89.17, 91.35, 90.52, 91.32, 90.76, 90.67, 90.62, 89.98, 91.24, 89.92, 91.34, 90.13, 90.76, 91.29, 91.78, 91.6, 91.64, 91.21, 91.19, 89.76, 92.06, 90.95, 91.8, 91.74, 91.47, 91.82, 91.76, 91.07, 92.1, 91.7, 91.85, 92.23, 92.09, 92.18, 92.74, 92.35, 93.3, 93.41, 93.18, 92.96, 93.04, 93.59, 93.59, 93.67, 93.95, 93.54, 93.85, 93.7, 93.83, 94.3, 94.48, 94.76, 94.41, 94.17, 94.72, 94.96, 94.9, 95.07, 95.02, 95.02, 95.23, 95.28, 95.22, 95.25, 95.18, 95.24, 95.31, 95.2, 95.17, 95.24, 95.3, 95.32, 95.31, 95.26, 95.27, 95.3, 95.36, 95.33, 95.2, 95.36, 95.42, 95.27, 95.33, 95.37, 95.38, 95.27, 95.28, 95.34, 95.34],
    [55.51, 66.26, 72.78, 77.16, 76.24, 79.43, 76.32, 81.77, 81.38, 83.13, 79.14, 74.77, 83.63, 83.4, 85.44, 83.5, 83.24, 82.75, 81.83, 84.32, 83.67, 81.85, 84.23, 85.81, 84.93, 84.24, 84.53, 85.95, 84.82, 85.92, 83.71, 84.17, 83.31, 86.03, 84.44, 86.73, 80.72, 85.86, 85.98, 83.31, 83.99, 86.25, 84.1, 83.71, 85.42, 85.72, 85.83, 84.73, 83.64, 86.44, 88.54, 83.1, 87.7, 84.13, 87.93, 88.11, 84.94, 84.42, 86.18, 85.66, 86.11, 84.88, 88.59, 87.11, 84.81, 85.72, 87.34, 88.18, 87.64, 86.26, 88.05, 86.44, 89.05, 87.74, 85.77, 86.75, 87.8, 87.48, 87.62, 88.41, 87.74, 89.35, 87.5, 90.03, 88.07, 90.25, 89.73, 88.31, 88.4, 89.59, 88.83, 88.31, 87.79, 90.82, 88.71, 90.87, 89.73, 87.81, 84.56, 88.97, 89.84, 90.91, 88.85, 87.32, 88.17, 89.09, 88.55, 89.23, 90.78, 90.55, 89.86, 91.05, 88.54, 90.31, 90.75, 91.15, 89.83, 90.85, 90.45, 89.64, 90.06, 91.25, 90.78, 90.72, 91.8, 91.67, 91.17, 92.03, 90.41, 90.34, 91.65, 91.56, 91.63, 90.35, 91.89, 91.82, 92.43, 90.76, 92.26, 91.76, 92.64, 91.98, 92.78, 92.55, 92.64, 92.4, 92.85, 93.02, 93.2, 92.71, 93.6, 92.79, 92.82, 93.44, 93.25, 93.6, 93.59, 94.07, 94.13, 94.4, 94.37, 94.19, 94.31, 94.75, 94.66, 94.96, 94.85, 94.76, 94.73, 94.94, 94.95, 94.92, 95.05, 95.15, 94.95, 95.09, 95.17, 95.24, 95.05, 95.16, 95.21, 95.23, 95.22, 95.17, 95.16, 95.18, 95.24, 95.12, 95.18, 95.27, 95.24, 95.23, 95.18, 95.19, 95.25, 95.22, 95.24, 95.21, 95.27, 95.25],
    [60.08, 69.71, 74.27, 73.67, 73.34, 74.28, 79.44, 83.21, 82.18, 78.96, 80.22, 81.66, 83.46, 78.5, 79.19, 83.33, 83.14, 84.13, 83.75, 84.54, 82.86, 85.19, 85.97, 87.04, 84.58, 86.93, 86.29, 84.33, 84.91, 82.73, 81.32, 84.33, 82.2, 83.03, 79.86, 85.28, 85.23, 78.78, 82.15, 86.2, 85.44, 88.25, 82.32, 83.76, 82.56, 87.7, 85.17, 86.35, 83.89, 85.1, 87.29, 87.32, 86.49, 86.96, 86.35, 83.94, 86.28, 84.7, 85.22, 88.02, 88.57, 88.54, 84.66, 84.92, 88.34, 86.53, 88.45, 88.29, 89.39, 84.13, 84.67, 86.27, 83.92, 86.01, 85.66, 88.97, 87.72, 88.32, 85.51, 86.55, 88.9, 86.61, 87.65, 89.49, 89.63, 88.31, 88.71, 87.2, 86.26, 86.28, 88.99, 89.82, 84.77, 88.57, 87.95, 89.32, 87.84, 88.82, 89.44, 90.28, 91.43, 90.03, 89.68, 90.01, 87.82, 90.47, 89.69, 90.44, 88.24, 89.15, 90.92, 89.83, 90.37, 90.56, 91.2, 90.95, 90.68, 90.65, 90.45, 90.13, 91.46, 90.87, 91.76, 90.98, 90.79, 90.64, 90.79, 91.22, 91.76, 91.1, 90.6, 88.54, 90.75, 91.56, 90.16, 91.48, 91.97, 92.07, 92.59, 92.23, 92.2, 91.88, 92.71, 92.31, 92.44, 93.53, 92.56, 92.91, 92.36, 92.79, 92.97, 92.83, 93.38, 93.34, 93.32, 93.47, 93.71, 93.73, 94.24, 94.04, 94.13, 94.22, 94.39, 94.25, 94.32, 94.18, 94.34, 94.38, 94.7, 94.92, 94.84, 94.89, 94.9, 94.91, 94.85, 94.98, 94.83, 95.0, 94.89, 94.96, 94.97, 94.96, 94.94, 94.92, 94.96, 94.94, 94.97, 95.0, 95.06, 94.95, 94.94, 94.91, 94.97, 94.99, 95.04, 95.04, 95.08, 95.18, 94.98, 95.11],
    [60.21, 66.88, 74.74, 74.24, 76.71, 77.32, 80.8, 80.53, 78.05, 80.28, 79.64, 83.35, 84.16, 81.71, 84.05, 83.66, 79.53, 83.69, 81.2, 83.8, 85.88, 82.23, 80.42, 83.83, 84.44, 82.95, 83.69, 87.82, 84.98, 82.61, 85.85, 85.2, 83.2, 86.68, 85.9, 84.14, 85.07, 84.65, 86.68, 82.46, 83.96, 85.05, 86.41, 86.81, 84.71, 86.33, 80.17, 89.01, 85.47, 87.44, 86.42, 84.83, 86.61, 85.97, 88.13, 87.61, 83.41, 85.88, 86.39, 88.77, 83.03, 86.82, 84.39, 85.95, 88.42, 88.71, 87.52, 84.75, 88.27, 86.67, 87.98, 86.84, 83.85, 85.95, 87.69, 87.26, 89.05, 87.9, 88.54, 88.84, 87.41, 87.86, 89.55, 88.06, 87.94, 89.31, 86.9, 88.61, 89.07, 88.65, 86.55, 85.68, 85.98, 89.58, 90.07, 88.18, 88.79, 88.69, 89.34, 90.43, 90.18, 88.72, 88.19, 90.5, 89.84, 86.98, 91.28, 89.12, 89.59, 89.04, 90.2, 91.07, 90.65, 90.46, 89.79, 88.12, 89.19, 90.68, 91.12, 90.3, 90.86, 91.38, 90.48, 91.13, 91.55, 91.39, 91.41, 91.06, 91.9, 90.71, 91.21, 91.36, 91.96, 91.3, 90.82, 92.25, 92.32, 92.09, 91.98, 92.38, 91.57, 92.69, 92.18, 92.24, 92.78, 92.75, 92.63, 93.29, 92.81, 93.37, 93.03, 93.4, 93.83, 93.95, 93.07, 93.51, 93.61, 93.96, 93.4, 94.07, 94.27, 93.93, 94.37, 94.44, 94.5, 94.49, 94.71, 94.62, 94.95, 94.74, 94.8, 95.12, 95.0, 95.11, 95.05, 95.06, 95.04, 95.08, 95.09, 95.12, 95.1, 95.26, 95.32, 95.2, 95.25, 95.21, 95.29, 95.3, 95.39, 95.36, 95.29, 95.34, 95.41, 95.25, 95.35, 95.27, 95.32, 95.18, 95.36, 95.29],
    [60.29, 66.93, 71.86, 76.09, 76.91, 78.15, 78.35, 80.44, 83.69, 83.11, 84.98, 80.88, 80.92, 82.01, 86.34, 82.6, 83.51, 85.64, 80.49, 83.14, 82.39, 81.91, 82.68, 83.88, 85.29, 82.99, 85.28, 84.9, 85.21, 86.72, 82.62, 83.12, 84.22, 84.23, 84.31, 85.24, 80.42, 86.2, 84.75, 79.73, 83.15, 84.45, 83.25, 87.07, 85.11, 84.38, 83.91, 86.27, 85.79, 83.03, 86.95, 80.91, 87.27, 86.7, 81.79, 87.53, 85.88, 87.25, 86.75, 87.92, 88.13, 85.95, 85.71, 86.49, 88.29, 84.78, 86.26, 86.8, 86.83, 86.68, 87.07, 89.63, 89.21, 84.71, 88.02, 88.28, 89.88, 86.47, 88.59, 87.55, 88.77, 89.31, 88.08, 86.63, 87.53, 89.11, 89.03, 88.24, 89.28, 86.35, 89.0, 88.8, 84.3, 87.53, 87.84, 88.93, 88.92, 89.58, 89.45, 89.81, 87.95, 88.04, 89.08, 88.63, 87.88, 90.23, 87.48, 89.91, 89.85, 89.12, 89.39, 90.58, 90.67, 90.71, 88.48, 91.2, 88.4, 90.61, 90.2, 91.54, 91.24, 91.37, 90.71, 91.23, 90.78, 91.4, 92.56, 91.17, 91.67, 90.65, 91.49, 91.97, 92.13, 91.95, 92.31, 91.44, 92.0, 92.79, 92.08, 92.15, 92.52, 93.19, 92.41, 91.84, 92.28, 92.95, 93.12, 92.22, 92.28, 92.61, 93.45, 93.61, 92.73, 92.76, 93.73, 93.65, 93.87, 94.09, 94.27, 94.82, 94.13, 94.25, 94.71, 94.75, 94.81, 94.75, 94.96, 95.1, 95.1, 95.14, 95.05, 94.99, 95.18, 95.01, 95.22, 95.23, 95.36, 95.43, 95.34, 95.33, 95.26, 95.32, 95.3, 95.24, 95.24, 95.25, 95.28, 95.36, 95.33, 95.25, 95.31, 95.31, 95.3, 95.34, 95.38, 95.29, 95.28, 95.29, 95.23, 95.31],
    [55.67, 68.81, 74.76, 72.09, 80.52, 80.58, 78.47, 74.64, 71.16, 83.11, 81.73, 83.87, 81.38, 84.59, 83.05, 82.39, 84.38, 82.18, 83.55, 82.47, 85.15, 82.94, 80.32, 85.85, 84.01, 83.86, 85.18, 85.35, 84.09, 83.6, 83.06, 85.17, 87.5, 83.36, 87.04, 82.84, 86.75, 85.68, 83.68, 86.05, 86.54, 85.59, 86.08, 84.97, 81.66, 85.58, 87.87, 87.29, 84.67, 87.0, 84.43, 87.08, 82.43, 83.35, 87.1, 86.33, 83.14, 87.97, 88.72, 86.58, 83.93, 86.43, 86.76, 88.02, 88.69, 86.49, 87.43, 85.9, 86.71, 88.47, 88.27, 86.34, 86.59, 86.43, 85.28, 87.56, 88.2, 86.29, 85.77, 87.71, 88.58, 86.71, 89.19, 87.07, 90.11, 88.7, 88.31, 81.86, 89.41, 88.46, 86.89, 88.65, 88.35, 89.31, 88.15, 88.11, 89.18, 88.82, 89.44, 88.02, 89.08, 90.18, 89.48, 87.3, 90.38, 87.41, 88.15, 89.73, 89.29, 88.93, 90.53, 90.8, 90.71, 90.2, 90.05, 91.54, 90.17, 91.1, 91.89, 89.78, 91.56, 92.0, 91.02, 91.77, 91.49, 90.89, 91.47, 91.95, 91.79, 92.2, 91.07, 91.65, 91.28, 92.13, 92.13, 91.96, 92.59, 91.54, 92.17, 92.76, 92.62, 92.41, 92.25, 90.59, 92.13, 92.78, 91.64, 92.95, 92.61, 93.17, 93.39, 93.06, 93.16, 93.72, 93.69, 93.69, 94.0, 93.96, 94.19, 94.28, 94.34, 94.8, 94.43, 94.68, 94.38, 94.79, 94.79, 95.05, 94.9, 95.04, 95.08, 95.21, 95.24, 95.14, 95.01, 95.27, 95.26, 95.13, 95.28, 95.22, 95.34, 95.33, 95.35, 95.26, 95.36, 95.31, 95.35, 95.31, 95.32, 95.31, 95.34, 95.32, 95.27, 95.36, 95.39, 95.27, 95.38, 95.26, 95.29, 95.28],
    [54.62, 62.72, 64.16, 72.63, 79.29, 80.42, 79.36, 80.89, 79.71, 80.02, 80.19, 81.39, 83.41, 84.75, 84.33, 84.01, 85.82, 84.61, 86.24, 78.19, 84.89, 75.61, 84.12, 80.53, 84.66, 80.05, 85.86, 81.15, 85.06, 81.99, 85.95, 86.88, 85.89, 84.24, 83.34, 83.41, 86.33, 85.79, 85.79, 86.35, 85.65, 85.57, 85.59, 86.59, 83.28, 86.93, 86.69, 86.88, 88.52, 86.06, 85.54, 87.38, 87.03, 86.6, 85.69, 83.59, 87.7, 85.89, 87.42, 86.03, 86.58, 85.56, 87.59, 86.43, 88.14, 87.6, 87.83, 87.69, 88.03, 84.16, 87.75, 84.27, 87.37, 87.25, 86.55, 88.73, 87.09, 88.84, 88.57, 86.88, 88.92, 85.98, 87.01, 88.9, 88.56, 89.18, 87.73, 88.17, 89.33, 89.04, 88.94, 88.74, 89.45, 87.96, 89.06, 88.68, 89.15, 88.51, 91.08, 88.95, 90.76, 89.48, 89.69, 90.24, 89.82, 88.62, 90.23, 90.25, 90.62, 88.15, 89.43, 89.73, 88.19, 90.38, 88.84, 91.36, 91.87, 90.12, 90.93, 90.4, 89.41, 91.55, 91.11, 90.02, 91.37, 91.08, 91.63, 91.72, 90.58, 90.23, 91.27, 91.59, 92.03, 91.81, 91.44, 92.77, 92.34, 91.83, 92.2, 91.84, 92.63, 92.82, 91.63, 93.2, 92.63, 93.0, 93.43, 92.74, 93.33, 92.94, 92.6, 93.34, 92.7, 93.79, 93.81, 93.82, 94.1, 94.01, 93.77, 93.55, 94.66, 94.09, 94.47, 94.38, 94.62, 94.8, 94.52, 94.71, 94.74, 94.96, 94.88, 95.06, 95.16, 95.14, 95.26, 95.18, 95.08, 95.16, 95.21, 95.19, 95.18, 95.14, 95.21, 95.08, 95.22, 95.24, 95.22, 95.26, 95.17, 95.15, 95.22, 95.17, 95.16, 95.2, 95.3, 95.23, 95.32, 95.11, 95.21, 95.16],
    [57.15, 68.77, 76.4, 70.46, 78.19, 81.15, 78.9, 80.49, 81.52, 83.13, 83.43, 83.07, 80.9, 79.64, 84.39, 81.7, 84.9, 84.43, 84.18, 80.77, 86.27, 84.66, 79.1, 84.54, 86.31, 81.34, 82.19, 82.97, 83.51, 80.04, 85.39, 82.32, 84.28, 81.26, 82.08, 86.13, 85.85, 83.91, 81.8, 85.58, 86.29, 83.42, 85.35, 86.47, 86.24, 85.08, 87.28, 88.25, 85.44, 87.42, 84.94, 86.03, 84.55, 86.19, 86.93, 85.01, 82.07, 84.55, 86.91, 88.64, 87.31, 86.15, 86.36, 87.91, 84.45, 88.73, 88.16, 87.55, 85.77, 88.93, 88.12, 86.74, 87.03, 88.29, 87.24, 87.85, 87.95, 88.79, 89.04, 78.84, 89.44, 88.77, 88.53, 88.32, 88.72, 87.92, 87.98, 89.74, 87.41, 87.84, 88.15, 88.1, 88.56, 89.2, 88.57, 89.36, 89.78, 90.32, 88.82, 89.22, 89.64, 90.18, 88.79, 91.09, 88.37, 89.06, 89.85, 87.39, 90.89, 90.18, 90.6, 89.12, 90.73, 90.21, 89.91, 90.67, 90.17, 89.52, 90.64, 91.1, 91.6, 90.74, 91.53, 91.23, 91.17, 90.51, 90.34, 90.9, 90.85, 92.11, 91.8, 89.53, 91.62, 90.87, 91.7, 90.66, 91.19, 92.83, 91.98, 92.42, 92.29, 92.22, 92.38, 93.4, 92.02, 93.35, 92.46, 92.88, 92.72, 93.31, 93.52, 93.16, 92.96, 93.25, 93.27, 93.36, 93.46, 93.92, 93.61, 94.33, 94.22, 94.4, 94.27, 94.67, 94.68, 94.72, 95.02, 94.98, 94.98, 95.22, 95.02, 95.17, 95.16, 95.1, 95.19, 95.19, 95.2, 95.25, 95.23, 95.24, 95.23, 95.14, 95.15, 95.11, 95.29, 95.23, 95.21, 95.25, 95.31, 95.25, 95.2, 95.33, 95.27, 95.31, 95.31, 95.29, 95.25, 95.25, 95.29, 95.38],
    [55.29, 67.54, 71.24, 78.05, 78.24, 77.88, 80.12, 80.67, 80.69, 81.12, 78.69, 83.06, 81.22, 85.14, 82.18, 84.48, 82.93, 82.73, 79.66, 84.58, 84.55, 85.3, 82.85, 82.01, 84.95, 85.01, 86.47, 82.88, 82.76, 79.87, 86.34, 82.03, 87.71, 87.62, 82.96, 85.26, 85.76, 86.31, 83.1, 86.39, 84.06, 85.31, 87.07, 86.44, 84.24, 85.05, 86.12, 86.13, 87.26, 78.51, 86.45, 86.44, 84.41, 87.41, 83.83, 87.3, 85.93, 85.85, 87.34, 87.47, 84.31, 87.32, 87.43, 84.35, 84.86, 86.84, 87.07, 88.04, 86.36, 85.66, 83.55, 85.43, 88.21, 89.22, 88.0, 89.47, 88.39, 87.73, 88.25, 87.85, 88.95, 89.39, 87.43, 87.67, 88.77, 89.16, 88.16, 91.21, 89.32, 88.94, 88.26, 89.18, 88.62, 87.31, 89.65, 90.15, 87.62, 89.24, 90.96, 88.08, 88.99, 88.49, 89.43, 90.38, 90.36, 90.57, 89.81, 91.16, 88.72, 90.09, 90.78, 90.06, 90.0, 91.77, 88.83, 91.21, 90.71, 91.55, 90.66, 89.68, 89.68, 90.68, 90.56, 91.62, 90.28, 90.83, 91.28, 92.17, 92.18, 91.86, 91.04, 91.2, 91.85, 92.68, 92.05, 92.11, 92.27, 91.62, 91.95, 91.51, 92.49, 92.78, 93.25, 92.6, 92.15, 92.14, 92.54, 92.8, 92.59, 93.02, 92.95, 92.48, 92.89, 93.46, 93.35, 93.62, 93.59, 93.88, 94.02, 93.89, 94.11, 94.0, 94.52, 94.56, 94.59, 94.56, 95.05, 95.06, 95.23, 94.97, 95.18, 95.1, 94.98, 95.14, 95.18, 95.01, 95.18, 95.23, 95.24, 95.28, 95.2, 95.27, 95.35, 95.39, 95.38, 95.37, 95.39, 95.25, 95.29, 95.4, 95.42, 95.25, 95.36, 95.35, 95.28, 95.31, 95.37, 95.33, 95.34, 95.45],
    [56.62, 64.8, 74.18, 77.11, 76.47, 77.84, 76.05, 82.15, 83.43, 82.83, 82.15, 81.8, 83.72, 81.19, 81.05, 83.36, 78.47, 84.26, 81.9, 82.08, 84.54, 85.13, 84.47, 83.45, 80.05, 85.1, 83.81, 84.74, 82.32, 81.64, 85.13, 84.89, 79.56, 86.69, 86.62, 87.8, 83.63, 86.04, 87.5, 85.5, 89.07, 86.17, 84.66, 83.0, 87.02, 86.2, 87.25, 84.95, 77.24, 82.88, 87.64, 88.02, 85.84, 87.03, 87.48, 84.77, 86.57, 87.37, 86.43, 89.16, 85.23, 87.65, 86.23, 86.37, 86.95, 87.03, 86.31, 87.81, 86.81, 86.54, 87.76, 86.15, 87.73, 89.07, 88.79, 88.32, 86.19, 87.25, 88.07, 88.27, 86.36, 87.35, 88.64, 88.53, 89.32, 85.74, 89.51, 87.24, 87.45, 87.0, 87.34, 87.88, 88.26, 87.97, 90.76, 88.15, 90.28, 88.66, 88.64, 89.66, 90.25, 86.93, 89.19, 90.09, 90.41, 88.8, 90.36, 88.11, 89.48, 90.46, 89.31, 90.54, 90.31, 90.71, 89.88, 90.48, 91.32, 90.16, 89.84, 90.88, 92.1, 90.02, 91.58, 91.81, 90.74, 91.5, 90.76, 89.21, 91.54, 92.03, 92.41, 90.67, 91.84, 90.47, 92.37, 92.33, 91.99, 91.71, 92.52, 91.11, 91.55, 92.09, 92.47, 92.28, 92.04, 92.34, 92.78, 93.11, 93.17, 92.85, 93.06, 93.66, 93.49, 92.79, 93.36, 93.85, 93.66, 93.02, 93.62, 93.24, 94.32, 94.01, 94.41, 94.55, 94.56, 94.69, 94.91, 95.0, 94.79, 94.95, 94.96, 95.01, 95.03, 95.05, 95.09, 95.16, 95.14, 95.15, 95.1, 95.17, 95.37, 95.29, 95.21, 95.26, 95.26, 95.28, 95.3, 95.32, 95.29, 95.35, 95.3, 95.26, 95.25, 95.31, 95.14, 95.32, 95.4, 95.32, 95.28, 95.19],
    [54.36, 69.44, 76.07, 72.62, 77.17, 79.51, 79.48, 83.18, 82.32, 83.19, 83.5, 82.4, 82.42, 80.99, 82.15, 85.6, 83.68, 81.54, 83.43, 85.18, 81.36, 83.8, 83.14, 85.59, 84.69, 77.06, 84.32, 81.53, 85.98, 85.24, 85.19, 85.7, 84.63, 85.39, 84.95, 85.44, 86.45, 85.31, 84.7, 87.23, 86.2, 81.6, 87.16, 83.74, 84.96, 85.33, 87.28, 83.93, 85.94, 85.35, 87.92, 87.04, 84.71, 86.56, 88.16, 88.37, 85.37, 86.62, 86.51, 87.04, 87.13, 87.18, 85.36, 86.89, 83.52, 86.63, 87.36, 88.22, 84.94, 89.4, 86.13, 84.62, 89.72, 85.86, 88.4, 89.76, 86.14, 87.71, 87.54, 88.1, 88.48, 88.75, 88.03, 88.49, 88.46, 86.14, 89.02, 87.5, 89.26, 89.38, 88.53, 88.52, 89.97, 88.87, 86.95, 88.15, 89.6, 90.43, 88.25, 90.15, 89.47, 89.38, 88.25, 89.98, 89.78, 91.07, 89.68, 90.44, 89.8, 89.49, 89.82, 89.94, 91.14, 91.03, 89.56, 90.78, 91.18, 91.12, 90.87, 90.63, 91.23, 91.2, 90.13, 91.67, 90.25, 90.87, 91.41, 90.71, 91.4, 91.16, 91.73, 91.4, 91.55, 91.74, 91.32, 91.46, 92.15, 92.12, 92.28, 92.25, 91.51, 92.64, 92.67, 92.49, 92.13, 92.55, 92.19, 93.02, 92.61, 92.77, 92.92, 93.23, 92.67, 93.56, 93.05, 93.75, 93.51, 93.82, 93.88, 94.17, 94.26, 94.2, 94.54, 94.17, 94.56, 94.75, 94.9, 94.84, 94.94, 95.12, 95.21, 95.34, 94.96, 95.11, 95.1, 95.28, 95.17, 95.33, 95.23, 95.29, 95.23, 95.18, 95.27, 95.19, 95.26, 95.33, 95.28, 95.25, 95.43, 95.35, 95.17, 95.38, 95.39, 95.34, 95.25, 95.17, 95.37, 95.3, 95.2, 95.3],
    [55.62, 65.7, 74.49, 75.84, 73.19, 80.74, 81.41, 81.36, 81.75, 82.63, 82.97, 81.04, 84.73, 82.49, 79.99, 83.67, 85.76, 85.87, 83.77, 81.5, 82.48, 82.38, 72.93, 80.95, 82.28, 80.88, 81.25, 80.99, 85.46, 83.87, 85.48, 78.86, 82.45, 85.91, 85.47, 85.16, 85.64, 85.66, 86.3, 85.98, 84.61, 87.45, 83.26, 87.32, 86.93, 87.21, 88.4, 84.23, 86.43, 86.32, 84.72, 85.99, 85.55, 86.77, 87.59, 86.92, 85.97, 86.34, 87.93, 86.49, 86.11, 86.63, 87.55, 88.11, 87.68, 88.44, 87.19, 87.77, 84.29, 88.29, 88.48, 87.25, 87.07, 82.3, 88.61, 86.38, 87.0, 89.6, 89.42, 87.67, 88.06, 90.64, 89.37, 88.37, 89.32, 87.24, 89.08, 86.96, 87.4, 88.9, 89.64, 89.58, 84.52, 88.08, 89.41, 87.59, 88.21, 89.74, 89.81, 89.58, 88.86, 90.49, 89.23, 90.68, 88.82, 90.67, 91.22, 90.63, 89.6, 88.83, 90.39, 89.38, 89.99, 89.95, 90.74, 90.51, 90.92, 91.08, 91.39, 89.67, 91.17, 89.93, 89.16, 91.29, 91.65, 91.58, 91.17, 90.03, 91.67, 92.28, 91.69, 91.87, 91.5, 92.04, 92.04, 92.39, 92.17, 92.31, 92.02, 91.09, 92.36, 92.95, 90.88, 92.17, 92.92, 93.21, 92.08, 92.76, 92.11, 93.06, 92.0, 92.74, 93.07, 93.83, 93.63, 93.03, 93.61, 93.48, 93.71, 93.99, 93.73, 94.01, 94.2, 94.52, 94.54, 94.91, 94.95, 95.04, 95.05, 95.04, 95.26, 95.08, 95.12, 95.14, 95.34, 95.25, 95.18, 95.29, 95.21, 95.31, 95.36, 95.3, 95.17, 95.28, 95.25, 95.3, 95.28, 95.21, 95.28, 95.23, 95.24, 95.35, 95.27, 95.29, 95.28, 95.33, 95.31, 95.31, 95.31, 95.3]
    ];
subplot(3,2,6); hold on; errorbar(mean(test,1), std(test, 1))
grid on
ylim([81,96])
xlabel('Epoch')
ylabel('Test accuracy (%)')
title('cos lr, no shortcut')
[mean(max(test, [], 2)), std(max(test, [], 2))]

%subplot(1,2,1); legend('SGD, Stage, ResNet18', 'PSGD, Stage, ResNet18', 'SGD, Cos, ResNet18', 'PSGD, Cos, ResNet18', 'SGD, Cos, No shortcut', 'PSGD, Cos, No shortcut', 'Location', 'SouthEast')

==> logistic_regression.m <==
semilogy([3.1200655738512677, 0.6314546257257462, 0.1637889452977106, 0.09538513593530903, 0.06011099768608498, 0.041341123617409416, 0.0314278339908924, 0.025571047415724024, 0.022099553350320395, 0.019536256969634753, 0.017962758204278846, 0.016826793229362615, 0.01596366091204497, 0.015385461422071482, 0.014985551766585559, 0.014623627093775819, 0.014366583801650753, 0.014160231867572292, 0.01401825607851303, 0.013891217261940862], 'b')

hold on; semilogy([0.2817258030176163, 0.13640655474737287, 0.07028703967031712, 0.03686315842011633, 0.0687253448239062, 0.013574389258671242, 0.011657293580356054, 0.011657293225289323, 0.01165729357987099, 0.011657293462000477, 0.011657293379539625, 0.011657293556102863, 0.011657293560468436, 0.01165729345472452, 0.011657293671548056, 0.011657293348495539, 0.01165729341446422, 0.011657293638563715, 0.011657293210737408, 0.0116572932577886], 'r')

hold on; semilogy([0.6057388692473372, 0.4591020840841035, 0.4361813638669749, 0.18945748892923195, 0.9038703760597855, 0.13266140556273362, 0.05468836817890406, 0.02663384154632998, 0.011146464503447836, 0.005251889439629546, 0.0031023286831138347, 0.001877825973497238, 0.001552627968097416, 0.0013163261171333337, 0.0011805252239961799, 0.0010736621404551746, 0.0009966041102112892, 0.0009338044515364648, 0.0008912622795226829, 0.0008564100081760747], 'k')





hold on; semilogy([3.888489545881748, 0.315768972877413, 0.1389196932160606, 0.07595123188802973, 0.048734997399151325, 0.034464108823643376, 0.02537976756381492, 0.020882642713453, 0.017824460183813548, 0.016036159360858924, 0.014746030907069023, 0.013908368205496421, 0.01322824153661107, 0.012784658237554444, 0.012419615688850172, 0.012147126717415328, 0.011959222135677313, 0.011805090449828033, 0.011682660133616688, 0.011596539759193548],'b')
hold on; semilogy([0.27572282310575247, 0.14586435901001096, 0.07742927931249141, 0.04435836243986462, 0.018897406476511, 0.06178843361558393, 0.005609457175887655, 0.005065617098686441, 0.005065617162714867, 0.005065617114693547, 0.005065617067157291, 0.005065617162714867, 0.005065617063761844, 0.0050656172703990405, 0.005065617162714867, 0.005065617212676443, 0.005065617200549847, 0.005065617201519975, 0.005065617213404039, 0.00506561707200793],'r')
hold on; semilogy([0.5845687509203951, 0.4680672180528442, 0.6271915490739047, 0.3844858610381683, 0.6691243294781695, 0.12850751772833366, 0.0565674830848972, 0.026087441151806463, 0.013394609630146685, 0.005815593862401632, 0.0028149682189299104, 0.0021101534342354475, 0.0015164462524505022, 0.001236936390826789, 0.001094081546519495, 0.000993890357009756, 0.0009204843452607747, 0.0008647741798389082, 0.0008208764607843477, 0.0007887531047648129],'k')

hold on; semilogy([3.7050932928919793, 0.3328945241868496, 0.14244722992492218, 0.08031696430407465, 0.05040276280875939, 0.035353120005068676, 0.026533410979512458, 0.021353757236890186, 0.01853548118767018, 0.016496102756354956, 0.015085720276692883, 0.014199931827412608, 0.013566550131266316, 0.013050796584381411, 0.012705217981905055, 0.012403429958309668, 0.012195504559592034, 0.01204131486301776, 0.011921087246931469, 0.01182947749524222],'b')
hold on; semilogy([0.2834604799747467, 0.14465476498007773, 0.07246916436900695, 0.04591199195322891, 0.03917654119723011, 0.053941021520101155, 0.008226470633235294, 0.00633497994664746, 0.006334979975993822, 0.006334979904446906, 0.006334979809859457, 0.006334980012131079, 0.006334979982057121, 0.0063349799282150345, 0.006334979902264119, 0.006334979955863673, 0.006334979946162397, 0.006334980042690101, 0.006334979866369395, 0.006334979955863673],'r')
hold on; semilogy([0.5007861353456974, 0.6802245931078991, 0.27421814693758884, 0.7601843142105887, 0.73875085497275, 0.25596442467843494, 0.07795311413550128, 0.03241746089188382, 0.014115344834863208, 0.007533444614576486, 0.004640913452021778, 0.002471431316128777, 0.0015887436835328116, 0.0012892510011928001, 0.0010665812541750105, 0.0009650063135874613, 0.0008745653571774407, 0.0008122118325748791, 0.0007671481034776662, 0.0007325189146892323],'k')

hold on; semilogy([3.859286872049173, 0.3248302328089873, 0.14179207779622327, 0.0824968347287116, 0.05140578424713264, 0.034502291987882926, 0.0258763123730508, 0.02106961074556845, 0.018145602175112192, 0.016199000954899626, 0.014851108949126985, 0.013914417142708165, 0.013242526873364113, 0.012871605029795318, 0.0125032563538601, 0.012244240824171963, 0.012025973904140603, 0.01186775064561516, 0.011749965165896962, 0.011655590280618829],'b')
hold on; semilogy([0.27579453426102796, 0.14345788033679127, 0.08637154445362588, 0.03976157161087031, 0.017105338751571254, 0.008116149720929873, 0.007634151763340924, 0.007634151843376458, 0.007634151964642418, 0.007634151758975349, 0.007634151812817435, 0.007634152099490166, 0.0076341516643879, 0.007634151875390671, 0.007634151898673736, 0.007634151786138924, 0.007634151895763353, 0.007634151725505944, 0.007634151756550031, 0.007634151845316713],'r')
hold on; semilogy([0.6020428977906704, 0.33588191382586957, 0.968023550696671, 0.19220510516315698, 0.6919201883332183, 0.12711866999355456, 0.045583817238609, 0.024236606286528208, 0.010827991616194292, 0.0057056051373365335, 0.003786469005475131, 0.002370690399645052, 0.0016102605184035686, 0.0013423039022503265, 0.0011902682711176264, 0.0010923249639745336, 0.0010103156195934086, 0.0009518918678319703, 0.0009060190888703801, 0.0008715908203157597],'k')

hold on; semilogy([4.469015019387006, 0.35158789002647, 0.14723733778422077, 0.07944268414673085, 0.0512791286339052, 0.03660993818581725, 0.02767272510973271, 0.022356086951913313, 0.01883075264437745, 0.017030778568005188, 0.015676403071847745, 0.014642576617188752, 0.013976997812278569, 0.013486434205939682, 0.013109308128089954, 0.012826435655006208, 0.012603650442906655, 0.01244659956622248, 0.012313795786273356, 0.012213415727213335], 'b')
hold on; semilogy([0.2711092036217451, 7681556.477460754, 2263353.1015625, 2262935.2078125, 2262935.2276041666, 2262935.20625, 2262935.2203125, 2262935.2348958333, 2262935.2348958333, 2262935.2421875, 2262935.221875, 2262935.2104166667, 2262935.2395833335, 2262935.2484375, 2262935.2177083334, 2262935.232291667, 2262935.234375, 2262935.213020833, 2262935.2182291667, 2262935.207291667],'r')
hold on; semilogy([0.5587366023411353, 0.5872616335749626, 0.5768308755010366, 0.18054193972299495, 1.0807293645183866, 0.16516299697880943, 0.05761526675196364, 0.025623588083544747, 0.013225881734009211, 0.00654638197205107, 0.003941704932852493, 0.002336394545515456, 0.0016375030400619531, 0.0013470166913369516, 0.001155121652118396, 0.0010385521032731048, 0.0009534889170026873, 0.0008932846557096733, 0.0008485911877263182, 0.0008131984099842763],'k')

ylim([0.0005, 5])
xlim([0.9,20.1])

xlabel('Epoch')
ylabel('Train cross entropy')
legend('SGD', 'LM-BFGS', 'PSGD')


